Fold Weighting for Cross-Validation Under Continuous Distributional Drift

Cross-validation weights all folds equally, so under drift the oldest folds count as much as the newest. We model drift by a H\"older condition in total variation distance and give finite-sample bounds on the excess deployment risk of the configuration that sliding-window cross-validation selects. Each bound splits into drift, estimation, and validation-noise terms. With equal weights the drift terms saturate as the record grows. With fold weights fixed in advance, the drift terms become weighted averages, which shrink as weight moves toward deployment. The noise term grows as the weights concentrate and shrinks with the batch size. The drift terms are linear in the weights and the noise term is convex, so minimizing the bound over the weights is a convex problem. Applications to U.S. earnings and flight delays show both sides of this trade-off. Weight on recent folds pays off when a change in the best predictor persists and each period has many observations, and equal weights do best when changes are short-lived.

==> anc/README.md <==
# Code for "Fold Weighting for Cross-Validation Under Continuous Distributional Drift"

Python 3 with numpy, pandas, and matplotlib. Place this folder as `sims/` next to `data/` and `writing_sample/figures/`.

- `fold_weight_sim.py`: simulation of Section 5 (Figure 2). Needs no data.
- `cps_application.py`: earnings application (Section 6.1, Appendix G). Needs an IPUMS CPS ASEC extract for 1976 to 2026 with the variables in `USECOLS`, saved as `data/cps_*.csv`. IPUMS does not allow redistributing the data.
- `airline_precheck.py`, then `airline_application.py`: flight-delay application (Section 6.2, Appendix H). Needs the monthly BTS Reporting Carrier On-Time Performance zip files for January 2010 to December 2025 in `data/airline/`, from https://www.transtats.bts.gov/.

The `.json` files hold the results reported in the paper.


==> anc/airline_application.py <==
"""Flight-delay application (Section 6.2, Appendix H). Run airline_precheck.py first for file conversion.

Run: python sims/airline_application.py
     python sims/airline_application.py --figure   (redraws Figure 4 from airline_results.json)
"""

from __future__ import annotations

import json
import sys
from pathlib import Path

import numpy as np
import pandas as pd

ROOT = Path(__file__).resolve().parent.parent
CACHE = ROOT / "data" / "airline" / "cache"
OUT = Path(__file__).resolve().parent
H = 5
Y_LO, Y_HI = -30.0, 120.0
RHO_HALF = 2 ** (-1 / H)
RHOS = [0.0, 0.5, 0.7, 0.8, RHO_HALF, 0.9, 0.95, 0.98, 1.0]
CONFIGS = ["hour", "carrier", "origin", "dest", "weekday"]
B_GRID = [25, 50, 100, 250, 2000, 10000]
REPS = 200


def load():
    lv = json.loads((CACHE / "levels.json").read_text())
    maps = {c: {l: i for i, l in enumerate(lv[c][1:], start=1)} for c in ("hour", "carrier", "origin", "dest")}
    ngroups = [len(lv[c]) for c in CONFIGS]
    months, ys, codes = [], [], []
    for p in sorted(CACHE.glob("*_*.pkl")):
        d = pd.read_pickle(p)
        cs = [d[c].astype(object).map(maps[c]).fillna(0).to_numpy(np.int16) for c in ("hour", "carrier", "origin", "dest")]
        cs.append((d.weekday.to_numpy() - 1).astype(np.int16))
        months.append(p.stem)
        ys.append(d.y.to_numpy(np.float64))
        codes.append(np.stack(cs))
    return months, ys, codes, ngroups


def stats(y, code, G, w=1.0):
    return (np.bincount(code, minlength=G) * w, np.bincount(code, y, minlength=G) * w,
            np.bincount(code, y * y, minlength=G) * w)


def predict(c, s):
    p = np.full(len(c), s.sum() / c.sum())
    nz = c > 0
    p[nz] = s[nz] / c[nz]
    return np.clip(p, Y_LO, Y_HI)


def score(p, val):
    c, s, s2 = val
    return float((s2 - 2 * p * s + c * p * p).sum() / c.sum())


def month_stats(ys, codes, ngroups, idx=None, weight=False):
    out = []
    for t, (y, code) in enumerate(zip(ys, codes)):
        i = slice(None) if idx is None else idx[t]
        yt, ct = y[i], code[:, i]
        w = 1.0 / len(yt) if weight else 1.0
        out.append([stats(yt, ct[j], G, w) for j, G in enumerate(ngroups)])
    return out


def fold_scores(st, nfolds):
    J = len(st[0])
    S = np.empty((nfolds, J))
    for k in range(nfolds):
        for j in range(J):
            c = sum(st[t][j][0] for t in range(k, k + H))
            s = sum(st[t][j][1] for t in range(k, k + H))
            S[k, j] = score(predict(c, s), st[k + H][j])
    return S


def deployment_risk(full_w, full, origins):
    R = {}
    for T1 in origins:
        R[T1] = np.array([
            score(predict(sum(full_w[t][j][0] for t in range(T1 - H, T1)),
                          sum(full_w[t][j][1] for t in range(T1 - H, T1))), full[T1][j])
            for j in range(len(CONFIGS))])
    return R


def regrets(S, R, origins):
    return {rho: np.array([R[T1][np.argmin(weights(T1 - H, rho) @ S[:T1 - H])] - R[T1].min()
                           for T1 in origins]) for rho in RHOS}


def weights(K, rho):
    w = rho ** np.arange(K - 1, -1, -1, dtype=float) if rho > 0 else np.eye(K)[-1]
    return w / w.sum()


def summ(v):
    v = np.asarray(v)
    return float(v.mean()), float(v.std(ddof=1) / np.sqrt(v.size))


def figure(res, path: Path):
    import matplotlib
    matplotlib.use("Agg")
    matplotlib.rcParams["pdf.fonttype"] = 42
    import matplotlib.pyplot as plt

    schemes = [("1", "equal weights"), (f"{RHO_HALF:.4g}", r"half-life, $\rho = 2^{-1/5}$"), ("0", "last fold only")]
    fig, ax = plt.subplots(1, 2, figsize=(9, 3.4))
    cal = np.array([int(o.split("_")[1]) for o in res["origins"]])
    for (key, name), mk in zip(schemes, "osd"):
        v = np.array(res["by_month"]["2000"][key])
        ax[0].plot(range(1, 13), [v[cal == m].mean() for m in range(1, 13)], marker=mk, ms=4, label=name)
    ax[0].set_xticks(range(1, 13), list("JFMAMJJASOND"))
    ax[0].set_xlabel("deployment month")
    ax[0].set_ylabel(r"$\mathcal{R}(\hat\lambda) - \mathcal{R}(\lambda^\star)$")
    ax[0].set_title("(a) By calendar month, $B_t = 2000$", fontsize=10)
    ax[0].legend(frameon=False, fontsize=8)
    by_b = [res["by_b"][str(b)] for b in B_GRID]
    for (key, name), mk in zip(schemes, "osd"):
        ax[1].errorbar(B_GRID, [d[key][0] for d in by_b], yerr=[d[key][1] for d in by_b],
                       marker=mk, ms=4, capsize=2, label=name)
    ax[1].plot(B_GRID, [min(v[0] for v in d.values()) for d in by_b], color="0.5", ls="--", lw=0.8,
               label=r"best $\rho$ in hindsight")
    ax[1].set_xscale("log")
    ax[1].set_yscale("log")
    ax[1].set_xticks(B_GRID, [str(b) for b in B_GRID])
    ax[1].minorticks_off()
    ax[1].set_yticks([1, 2, 5, 10, 20], ["1", "2", "5", "10", "20"])
    ax[1].set_xlabel("flights per month $B_t$")
    ax[1].set_title("(b) Mean over deployment months 2010\u20132025", fontsize=10)
    ax[1].legend(frameon=False, fontsize=8)
    for a in ax:
        a.spines[["top", "right"]].set_visible(False)
    fig.tight_layout()
    fig.savefig(path)


def main():
    if "--figure" in sys.argv:
        path = Path(sys.argv[sys.argv.index("--figure") + 1]) if len(sys.argv) > sys.argv.index("--figure") + 1 \
            else ROOT / "writing_sample" / "figures" / "airline_application.pdf"
        figure(json.loads((OUT / "airline_results.json").read_text()), path)
        return
    months, ys, codes, ngroups = load()
    n = len(months)
    origins = list(range(H + 1, n))
    full = month_stats(ys, codes, ngroups)
    full_w = month_stats(ys, codes, ngroups, weight=True)
    R = deployment_risk(full_w, full, origins)
    res = {"months": months, "origins": [months[t] for t in origins], "by_b": {}, "by_month": {}}
    lim = regrets(fold_scores(full_w, n - H), R, origins)
    res["limit"] = {f"{rho:.4g}": float(v.mean()) for rho, v in lim.items()}
    res["limit_by_month"] = {f"{rho:.4g}": lim[rho].tolist() for rho in (1.0, RHO_HALF, 0.0)}
    print("limit ", "  ".join(f"{rho:.2g}:{m:.3f}" for rho, m in zip(RHOS, res["limit"].values())), flush=True)
    rng = np.random.default_rng(0)
    for b in B_GRID:
        reg = {rho: np.empty((REPS, len(origins))) for rho in RHOS}
        for r in range(REPS):
            idx = [rng.integers(0, len(y), b) for y in ys]
            S = fold_scores(month_stats(ys, codes, ngroups, idx), n - H)
            for rho, v in regrets(S, R, origins).items():
                reg[rho][r] = v
        res["by_b"][str(b)] = {f"{rho:.4g}": summ(v.mean(1)) for rho, v in reg.items()}
        res["by_month"][str(b)] = {f"{rho:.4g}": reg[rho].mean(0).tolist() for rho in (1.0, RHO_HALF, 0.0)}
        print(f"B={b:5d}", "  ".join(f"{rho:.2g}:{m:.3f}" for rho, (m, _) in
                                     zip(RHOS, res["by_b"][str(b)].values())), flush=True)
    (OUT / "airline_results.json").write_text(json.dumps(res, indent=1))


if __name__ == "__main__":
    main()


==> anc/airline_precheck.json <==
{
 "2010_01": {
  "n": 507557,
  "losses": {
   "hour": 761.3858656253717,
   "carrier": 758.945433087221,
   "origin": 762.4530819215887,
   "dest": 760.0239705507295,
   "weekday": 760.5661686679863
  },
  "best": "carrier"
 },
 "2010_02": {
  "n": 455837,
  "losses": {
   "hour": 809.4062686577439,
   "carrier": 803.5257893523791,
   "origin": 809.9896443979907,
   "dest": 805.9966292822907,
   "weekday": 810.8774385955941
  },
  "best": "carrier"
 },
 "2010_03": {
  "n": 539719,
  "losses": {
   "hour": 770.0142644343636,
   "carrier": 776.8628935427996,
   "origin": 776.3621941561616,
   "dest": 770.2721194833131,
   "weekday": 778.3620607146665
  },
  "best": "hour"
 },
 "2010_04": {
  "n": 524741,
  "losses": {
   "hour": 569.3153602374504,
   "carrier": 572.3688797232871,
   "origin": 573.329375407732,
   "dest": 575.4238195330217,
   "weekday": 577.1778733899441
  },
  "best": "hour"
 },
 "2010_05": {
  "n": 534531,
  "losses": {
   "hour": 771.3951329831978,
   "carrier": 780.9736150753461,
   "origin": 785.1943699821074,
   "dest": 788.1645682222829,
   "weekday": 782.352538594125
  },
  "best": "hour"
 },
 "2010_06": {
  "n": 541588,
  "losses": {
   "hour": 858.0847326806501,
   "carrier": 881.0590990260554,
   "origin": 884.5010068334157,
   "dest": 889.4958601889598,
   "weekday": 894.1042990875164
  },
  "best": "hour"
 },
 "2010_07": {
  "n": 560636,
  "losses": {
   "hour": 844.7142670486321,
   "carrier": 869.7643465863135,
   "origin": 875.2054911253935,
   "dest": 879.0807272594835,
   "weekday": 881.9810219595661
  },
  "best": "hour"
 },
 "2010_08": {
  "n": 562367,
  "losses": {
   "hour": 689.2642695330853,
   "carrier": 700.1672189750747,
   "origin": 702.3352566077056,
   "dest": 701.909645566971,
   "weekday": 702.7461317360298
  },
  "best": "hour"
 },
 "2010_09": {
  "n": 520275,
  "losses": {
   "hour": 562.7913583646933,
   "carrier": 567.5593313408791,
   "origin": 570.480664861428,
   "dest": 570.3546184579623,
   "weekday": 571.1168397566589
  },
  "best": "hour"
 },
 "2010_10": {
  "n": 539393,
  "losses": {
   "hour": 598.9431484504938,
   "carrier": 597.7160032710657,
   "origin": 605.0696704093068,
   "dest": 604.5313609709752,
   "weekday": 604.9498682887595
  },
  "best": "carrier"
 },
 "2010_11": {
  "n": 516422,
  "losses": {
   "hour": 582.1890637098878,
   "carrier": 580.6859724124006,
   "origin": 590.1837814313024,
   "dest": 589.6310179095356,
   "weekday": 589.6670756764424
  },
  "best": "carrier"
 },
 "2010_12": {
  "n": 518322,
  "losses": {
   "hour": 916.3620078908584,
   "carrier": 911.7022901925585,
   "origin": 932.3860872815834,
   "dest": 922.8830690616113,
   "weekday": 932.5266429937806
  },
  "best": "carrier"
 },
 "2011_01": {
  "n": 474302,
  "losses": {
   "hour": 749.8488379542462,
   "carrier": 747.5996918719086,
   "origin": 755.4938436529823,
   "dest": 755.7820854092896,
   "weekday": 753.2966394817486
  },
  "best": "carrier"
 },
 "2011_02": {
  "n": 432249,
  "losses": {
   "hour": 826.3962898597351,
   "carrier": 829.344638732965,
   "origin": 831.3534998604773,
   "dest": 837.6861773641278,
   "weekday": 832.9977260072704
  },
  "best": "hour"
 },
 "2011_03": {
  "n": 518865,
  "losses": {
   "hour": 751.3324930263361,
   "carrier": 759.8895534198117,
   "origin": 763.2331552676397,
   "dest": 759.63447028302,
   "weekday": 762.9100020251401
  },
  "best": "hour"
 },
 "2011_04": {
  "n": 495356,
  "losses": {
   "hour": 862.629262076471,
   "carrier": 874.1863053694141,
   "origin": 875.3512929954036,
   "dest": 880.3861092764975,
   "weekday": 881.4675001511664
  },
  "best": "hour"
 },
 "2011_05": {
  "n": 508324,
  "losses": {
   "hour": 856.1589893608235,
   "carrier": 874.9324697678252,
   "origin": 876.1216543282087,
   "dest": 876.7763170246993,
   "weekday": 879.7568890749069
  },
  "best": "hour"
 },
 "2011_06": {
  "n": 517746,
  "losses": {
   "hour": 864.4681355419892,
   "carrier": 885.0548722725105,
   "origin": 885.1197370771213,
   "dest": 887.2567392197152,
   "weekday": 892.0313342350594
  },
  "best": "hour"
 },
 "2011_07": {
  "n": 536440,
  "losses": {
   "hour": 875.5991218588358,
   "carrier": 896.9258515470095,
   "origin": 898.5886686854444,
   "dest": 898.2283172459584,
   "weekday": 902.3001607251633
  },
  "best": "hour"
 },
 "2011_08": {
  "n": 526213,
  "losses": {
   "hour": 794.9764822763321,
   "carrier": 804.954340697992,
   "origin": 804.331495989194,
   "dest": 803.2603581796646,
   "weekday": 810.2281032990887
  },
  "best": "hour"
 },
 "2011_09": {
  "n": 482408,
  "losses": {
   "hour": 617.8773252922905,
   "carrier": 622.6532647028574,
   "origin": 622.4230024102991,
   "dest": 619.7352437335335,
   "weekday": 625.7605644544084
  },
  "best": "hour"
 },
 "2011_10": {
  "n": 499680,
  "losses": {
   "hour": 556.6023113238499,
   "carrier": 557.297378668744,
   "origin": 557.6048289468409,
   "dest": 555.6465233828103,
   "weekday": 559.1018604783441
  },
  "best": "dest"
 },
 "2011_11": {
  "n": 474039,
  "losses": {
   "hour": 571.1517711716596,
   "carrier": 573.4801841538452,
   "origin": 572.4111100516197,
   "dest": 572.0314937945667,
   "weekday": 576.121174293476
  },
  "best": "hour"
 },
 "2011_12": {
  "n": 489282,
  "losses": {
   "hour": 616.6803353299053,
   "carrier": 611.8648339335117,
   "origin": 613.041254170764,
   "dest": 615.4148111935417,
   "weekday": 615.1544965215995
  },
  "best": "carrier"
 },
 "2012_01": {
  "n": 478025,
  "losses": {
   "hour": 658.9113443446283,
   "carrier": 659.6909275305485,
   "origin": 657.9390638285255,
   "dest": 659.5372216182865,
   "weekday": 662.2993514770012
  },
  "best": "origin"
 },
 "2012_02": {
  "n": 459491,
  "losses": {
   "hour": 548.042902510395,
   "carrier": 544.3534779045648,
   "origin": 547.5983502997605,
   "dest": 547.4261900567532,
   "weekday": 543.3752907456397
  },
  "best": "weekday"
 },
 "2012_03": {
  "n": 515194,
  "losses": {
   "hour": 709.4343946349222,
   "carrier": 711.1923083635779,
   "origin": 708.0199285555709,
   "dest": 711.1512457868166,
   "weekday": 717.0826606437894
  },
  "best": "origin"
 },
 "2012_04": {
  "n": 499430,
  "losses": {
   "hour": 548.5019728566255,
   "carrier": 547.8339118796978,
   "origin": 542.5461173908923,
   "dest": 548.5120715323136,
   "weekday": 550.5456146013236
  },
  "best": "origin"
 },
 "2012_05": {
  "n": 512697,
  "losses": {
   "hour": 678.3491933204301,
   "carrier": 687.4113261319121,
   "origin": 684.031168544094,
   "dest": 683.3636094563456,
   "weekday": 688.1505632606895
  },
  "best": "hour"
 },
 "2012_06": {
  "n": 519733,
  "losses": {
   "hour": 753.1548093116016,
   "carrier": 765.1027982571176,
   "origin": 765.1565748546084,
   "dest": 767.8697511715105,
   "weekday": 772.7797175976635
  },
  "best": "hour"
 },
 "2012_07": {
  "n": 535773,
  "losses": {
   "hour": 948.9131250138122,
   "carrier": 977.5009455735988,
   "origin": 980.5687926235298,
   "dest": 982.1497598212175,
   "weekday": 990.1311441778872
  },
  "best": "hour"
 },
 "2012_08": {
  "n": 532454,
  "losses": {
   "hour": 814.4142684924994,
   "carrier": 831.052557396028,
   "origin": 830.5573463336891,
   "dest": 832.9769883847318,
   "weekday": 837.9662732558667
  },
  "best": "hour"
 },
 "2012_09": {
  "n": 485430,
  "losses": {
   "hour": 665.5248356860154,
   "carrier": 649.8660204468312,
   "origin": 661.7268616864387,
   "dest": 667.3824482559219,
   "weekday": 675.4067561734417
  },
  "best": "carrier"
 },
 "2012_10": {
  "n": 499832,
  "losses": {
   "hour": 644.4629306027522,
   "carrier": 644.5767812001849,
   "origin": 644.4777986978007,
   "dest": 644.737732131079,
   "weekday": 650.0197059850267
  },
  "best": "hour"
 },
 "2012_11": {
  "n": 482202,
  "losses": {
   "hour": 580.0211379659527,
   "carrier": 579.5911819385051,
   "origin": 578.5961927353292,
   "dest": 578.7600093625687,
   "weekday": 583.9757470652619
  },
  "best": "origin"
 },
 "2012_12": {
  "n": 485120,
  "losses": {
   "hour": 864.4730426546308,
   "carrier": 864.5725626062896,
   "origin": 872.1027224034177,
   "dest": 872.2526462858679,
   "weekday": 876.7057818846242
  },
  "best": "hour"
 },
 "2013_01": {
  "n": 500827,
  "losses": {
   "hour": 727.4757353520903,
   "carrier": 721.8310905320562,
   "origin": 726.3243300557932,
   "dest": 731.4318229598852,
   "weekday": 732.0911005314325
  },
  "best": "carrier"
 },
 "2013_02": {
  "n": 457560,
  "losses": {
   "hour": 729.3746713997566,
   "carrier": 721.0374259420754,
   "origin": 726.0133726024006,
   "dest": 732.8311682917353,
   "weekday": 737.2107204960514
  },
  "best": "carrier"
 },
 "2013_03": {
  "n": 542417,
  "losses": {
   "hour": 765.4773351795249,
   "carrier": 768.6779174869739,
   "origin": 772.9979365934106,
   "dest": 772.0687782606273,
   "weekday": 771.4376567857132
  },
  "best": "hour"
 },
 "2013_04": {
  "n": 525925,
  "losses": {
   "hour": 882.1985823588801,
   "carrier": 885.6256174282472,
   "origin": 888.8726560847573,
   "dest": 891.9110940380832,
   "weekday": 880.0894285819468
  },
  "best": "weekday"
 },
 "2013_05": {
  "n": 540984,
  "losses": {
   "hour": 809.8548007677048,
   "carrier": 822.8577150731644,
   "origin": 826.157161154683,
   "dest": 825.6421571138536,
   "weekday": 826.4478588687093
  },
  "best": "hour"
 },
 "2013_06": {
  "n": 540409,
  "losses": {
   "hour": 1105.3507585927778,
   "carrier": 1147.2084422547932,
   "origin": 1145.3496323879995,
   "dest": 1151.177281765127,
   "weekday": 1151.3180640289518
  },
  "best": "hour"
 },
 "2013_07": {
  "n": 560257,
  "losses": {
   "hour": 992.0446809592437,
   "carrier": 1036.0085385281707,
   "origin": 1035.9537666839196,
   "dest": 1032.1224369845875,
   "weekday": 1044.954143396227
  },
  "best": "hour"
 },
 "2013_08": {
  "n": 556075,
  "losses": {
   "hour": 773.7481939952244,
   "carrier": 785.4910688593425,
   "origin": 789.6723044717307,
   "dest": 787.4571138798156,
   "weekday": 789.9553265534556
  },
  "best": "hour"
 },
 "2013_09": {
  "n": 505340,
  "losses": {
   "hour": 635.7383787649278,
   "carrier": 638.3542420949781,
   "origin": 640.6865860654979,
   "dest": 644.418620817339,
   "weekday": 644.8060589776874
  },
  "best": "hour"
 },
 "2013_10": {
  "n": 531321,
  "losses": {
   "hour": 549.2481582209962,
   "carrier": 547.0551149208812,
   "origin": 553.402738325815,
   "dest": 552.3793981584064,
   "weekday": 551.8027229988639
  },
  "best": "carrier"
 },
 "2013_11": {
  "n": 497359,
  "losses": {
   "hour": 598.5025912101514,
   "carrier": 598.8040764321953,
   "origin": 603.8526650411392,
   "dest": 603.0679716686374,
   "weekday": 605.7525526375156
  },
  "best": "hour"
 },
 "2013_12": {
  "n": 500836,
  "losses": {
   "hour": 941.5679854157736,
   "carrier": 939.7411603466949,
   "origin": 951.6691341911995,
   "dest": 961.4043438349697,
   "weekday": 964.9284585883221
  },
  "best": "carrier"
 },
 "2014_01": {
  "n": 439620,
  "losses": {
   "hour": 1122.3140569699615,
   "carrier": 1114.5500750117913,
   "origin": 1121.6604891736274,
   "dest": 1129.2825719001228,
   "weekday": 1138.7697911091634
  },
  "best": "carrier"
 },
 "2014_02": {
  "n": 405741,
  "losses": {
   "hour": 934.3100489768999,
   "carrier": 937.5526961735557,
   "origin": 940.052979512186,
   "dest": 941.3528424814358,
   "weekday": 941.9518074844805
  },
  "best": "hour"
 },
 "2014_03": {
  "n": 493043,
  "losses": {
   "hour": 737.1523755345208,
   "carrier": 742.9407302738656,
   "origin": 748.8661792578374,
   "dest": 749.4723054368333,
   "weekday": 751.6828835476255
  },
  "best": "hour"
 },
 "2014_04": {
  "n": 476881,
  "losses": {
   "hour": 712.6779902750061,
   "carrier": 721.4679366554981,
   "origin": 727.4119715865536,
   "dest": 726.714852761982,
   "weekday": 726.7336715338871
  },
  "best": "hour"
 },
 "2014_05": {
  "n": 488073,
  "losses": {
   "hour": 841.9300982411011,
   "carrier": 863.9994722534642,
   "origin": 867.4980342001368,
   "dest": 867.2041479486032,
   "weekday": 862.8330106908079
  },
  "best": "hour"
 },
 "2014_06": {
  "n": 490716,
  "losses": {
   "hour": 971.5020351476768,
   "carrier": 1005.3410255383188,
   "origin": 1007.161666654769,
   "dest": 1014.7363914447061,
   "weekday": 1018.0288941512686
  },
  "best": "hour"
 },
 "2014_07": {
  "n": 511003,
  "losses": {
   "hour": 871.4803677671835,
   "carrier": 892.0743077585269,
   "origin": 900.1554079877981,
   "dest": 904.3546926935826,
   "weekday": 904.8050405642837
  },
  "best": "hour"
 },
 "2014_08": {
  "n": 500117,
  "losses": {
   "hour": 808.6161242494854,
   "carrier": 830.0248149354419,
   "origin": 827.5621012645435,
   "dest": 831.8328985117698,
   "weekday": 837.0532592745886
  },
  "best": "hour"
 },
 "2014_09": {
  "n": 461725,
  "losses": {
   "hour": 676.4884785036568,
   "carrier": 688.3738578024276,
   "origin": 686.8305071826015,
   "dest": 689.514414900347,
   "weekday": 690.342690828693
  },
  "best": "hour"
 },
 "2014_10": {
  "n": 485013,
  "losses": {
   "hour": 724.3440347345476,
   "carrier": 728.1158099488239,
   "origin": 729.2989331775749,
   "dest": 724.4493769235442,
   "weekday": 734.2966286105861
  },
  "best": "hour"
 },
 "2014_11": {
  "n": 457046,
  "losses": {
   "hour": 719.1533049324452,
   "carrier": 725.3933346830715,
   "origin": 727.0157684352198,
   "dest": 728.710656099216,
   "weekday": 731.4538053322908
  },
  "best": "hour"
 },
 "2014_12": {
  "n": 469400,
  "losses": {
   "hour": 842.0948107167677,
   "carrier": 839.4593240123493,
   "origin": 843.4840464766446,
   "dest": 844.6841156716526,
   "weekday": 863.1287582022832
  },
  "best": "carrier"
 },
 "2015_01": {
  "n": 457013,
  "losses": {
   "hour": 847.4365713242319,
   "carrier": 840.7220000142411,
   "origin": 851.7766188304398,
   "dest": 852.452863554853,
   "weekday": 855.070927109158
  },
  "best": "carrier"
 },
 "2015_02": {
  "n": 407663,
  "losses": {
   "hour": 950.5181452603074,
   "carrier": 944.4242891952302,
   "origin": 949.8475511242045,
   "dest": 952.7139417903038,
   "weekday": 960.9943920579949
  },
  "best": "carrier"
 },
 "2015_03": {
  "n": 492138,
  "losses": {
   "hour": 795.6418714306111,
   "carrier": 801.4933708478877,
   "origin": 803.5561312664624,
   "dest": 803.2333267063585,
   "weekday": 806.4619918330252
  },
  "best": "hour"
 },
 "2015_04": {
  "n": 479251,
  "losses": {
   "hour": 718.3098328826168,
   "carrier": 725.8051946438441,
   "origin": 726.9344808900003,
   "dest": 726.5106926709292,
   "weekday": 720.1768844035228
  },
  "best": "hour"
 },
 "2015_05": {
  "n": 489641,
  "losses": {
   "hour": 820.299427239186,
   "carrier": 827.178699681138,
   "origin": 829.4932370813572,
   "dest": 833.5390736188368,
   "weekday": 835.6342373745731
  },
  "best": "hour"
 },
 "2015_06": {
  "n": 492847,
  "losses": {
   "hour": 999.6198662969864,
   "carrier": 1022.9454535421481,
   "origin": 1035.6621117114003,
   "dest": 1039.7574120129316,
   "weekday": 1043.9325384419935
  },
  "best": "hour"
 },
 "2015_07": {
  "n": 514384,
  "losses": {
   "hour": 877.9782354584871,
   "carrier": 898.8424694234399,
   "origin": 904.4508018062083,
   "dest": 904.1621399682533,
   "weekday": 905.0207236405755
  },
  "best": "hour"
 },
 "2015_08": {
  "n": 503956,
  "losses": {
   "hour": 823.5358945365459,
   "carrier": 837.3437969361788,
   "origin": 842.2469063419156,
   "dest": 842.9772854504445,
   "weekday": 843.1918044324689
  },
  "best": "hour"
 },
 "2015_09": {
  "n": 462153,
  "losses": {
   "hour": 582.5932999694329,
   "carrier": 587.5649354569252,
   "origin": 590.1030102060456,
   "dest": 587.5858469453843,
   "weekday": 584.8751149314502
  },
  "best": "hour"
 },
 "2015_10": {
  "n": 482878,
  "losses": {
   "hour": 565.6031737766916,
   "carrier": 564.2222008441877,
   "origin": 569.470812556462,
   "dest": 570.0602571972839,
   "weekday": 564.0510985042147
  },
  "best": "weekday"
 },
 "2015_11": {
  "n": 462367,
  "losses": {
   "hour": 679.1657801898816,
   "carrier": 681.4539026400228,
   "origin": 683.0411981319896,
   "dest": 685.9008395345152,
   "weekday": 687.9441213645969
  },
  "best": "hour"
 },
 "2015_12": {
  "n": 469717,
  "losses": {
   "hour": 932.8273685678269,
   "carrier": 934.0187095666004,
   "origin": 941.065429740378,
   "dest": 937.9157778643504,
   "weekday": 938.3529210605823
  },
  "best": "hour"
 },
 "2016_01": {
  "n": 433298,
  "losses": {
   "hour": 750.5422380119371,
   "carrier": 745.2408745299958,
   "origin": 751.5053198095343,
   "dest": 749.5913623365208,
   "weekday": 755.4067181539363
  },
  "best": "carrier"
 },
 "2016_02": {
  "n": 416097,
  "losses": {
   "hour": 781.0358530446762,
   "carrier": 769.0176517550185,
   "origin": 785.5621280413936,
   "dest": 779.0935464385657,
   "weekday": 782.8903208747594
  },
  "best": "carrier"
 },
 "2016_03": {
  "n": 473286,
  "losses": {
   "hour": 776.759322453846,
   "carrier": 780.9759004345306,
   "origin": 784.7388032358773,
   "dest": 781.5552774966814,
   "weekday": 787.9234396930489
  },
  "best": "hour"
 },
 "2016_04": {
  "n": 456702,
  "losses": {
   "hour": 660.2797272189115,
   "carrier": 659.6099124923957,
   "origin": 666.3992846850836,
   "dest": 667.2311556455751,
   "weekday": 667.0744670317922
  },
  "best": "carrier"
 },
 "2016_05": {
  "n": 475499,
  "losses": {
   "hour": 694.7346598038727,
   "carrier": 703.2970136510185,
   "origin": 705.8576840390857,
   "dest": 706.3227278786073,
   "weekday": 705.9120517588947
  },
  "best": "hour"
 },
 "2016_06": {
  "n": 480916,
  "losses": {
   "hour": 912.2618092615184,
   "carrier": 938.6990637158827,
   "origin": 943.66492998826,
   "dest": 945.4690434832236,
   "weekday": 945.110138416692
  },
  "best": "hour"
 },
 "2016_07": {
  "n": 491198,
  "losses": {
   "hour": 1098.8239573058931,
   "carrier": 1133.8129261546712,
   "origin": 1141.5783560460347,
   "dest": 1144.6039069774922,
   "weekday": 1144.508762144315
  },
  "best": "hour"
 },
 "2016_08": {
  "n": 489965,
  "losses": {
   "hour": 994.9619984574596,
   "carrier": 1015.539556203517,
   "origin": 1014.231514429288,
   "dest": 1017.0221428420336,
   "weekday": 1021.5921329024608
  },
  "best": "hour"
 },
 "2016_09": {
  "n": 452558,
  "losses": {
   "hour": 642.6839890042522,
   "carrier": 645.8218199468254,
   "origin": 649.7791518610953,
   "dest": 646.853332239286,
   "weekday": 649.8215224546242
  },
  "best": "hour"
 },
 "2016_10": {
  "n": 467486,
  "losses": {
   "hour": 595.147878327896,
   "carrier": 593.8053086217459,
   "origin": 596.9835656315418,
   "dest": 583.1938955938366,
   "weekday": 597.1572096649732
  },
  "best": "dest"
 },
 "2016_11": {
  "n": 448911,
  "losses": {
   "hour": 625.2929818976178,
   "carrier": 626.5227727167941,
   "origin": 624.1824364467291,
   "dest": 621.7057310751629,
   "weekday": 629.6351077446972
  },
  "best": "dest"
 },
 "2016_12": {
  "n": 452229,
  "losses": {
   "hour": 995.208959134551,
   "carrier": 1003.4884104196504,
   "origin": 1005.2289077432849,
   "dest": 998.22517010856,
   "weekday": 1004.2024081196868
  },
  "best": "hour"
 },
 "2017_01": {
  "n": 439645,
  "losses": {
   "hour": 1022.0552855152687,
   "carrier": 1032.2537810631516,
   "origin": 1033.5167202834723,
   "dest": 1025.4075730127593,
   "weekday": 1032.252839940568
  },
  "best": "hour"
 },
 "2017_02": {
  "n": 403225,
  "losses": {
   "hour": 776.1674614588496,
   "carrier": 772.0085973805144,
   "origin": 773.1910073515827,
   "dest": 757.4293918059037,
   "weekday": 781.7233007584381
  },
  "best": "dest"
 },
 "2017_03": {
  "n": 479154,
  "losses": {
   "hour": 822.7241860056819,
   "carrier": 826.0260527067896,
   "origin": 828.9436841362086,
   "dest": 821.2499539178741,
   "weekday": 832.9389329426849
  },
  "best": "dest"
 },
 "2017_04": {
  "n": 459976,
  "losses": {
   "hour": 996.3096623453555,
   "carrier": 1017.6535392566376,
   "origin": 1014.8353848130026,
   "dest": 1001.0249472493111,
   "weekday": 1014.7132452208825
  },
  "best": "hour"
 },
 "2017_05": {
  "n": 481501,
  "losses": {
   "hour": 895.8171941240299,
   "carrier": 915.5004803570977,
   "origin": 913.3956974919258,
   "dest": 901.4995793222361,
   "weekday": 919.2036597170265
  },
  "best": "hour"
 },
 "2017_06": {
  "n": 487581,
  "losses": {
   "hour": 1027.6475291967747,
   "carrier": 1046.5283260624635,
   "origin": 1051.5454483785388,
   "dest": 1051.821538380792,
   "weekday": 1063.6072925213866
  },
  "best": "hour"
 },
 "2017_07": {
  "n": 501759,
  "losses": {
   "hour": 1012.595815946418,
   "carrier": 1035.689399200405,
   "origin": 1039.4178287833624,
   "dest": 1037.7858745872638,
   "weekday": 1044.3624476686748
  },
  "best": "hour"
 },
 "2017_08": {
  "n": 498163,
  "losses": {
   "hour": 912.1379574425981,
   "carrier": 916.1518742742825,
   "origin": 929.0117426344115,
   "dest": 927.6728658819617,
   "weekday": 930.3289909339512
  },
  "best": "hour"
 },
 "2017_09": {
  "n": 442593,
  "losses": {
   "hour": 654.487865873571,
   "carrier": 656.3006578195336,
   "origin": 659.2601882259193,
   "dest": 656.4367957807938,
   "weekday": 656.7968992059583
  },
  "best": "hour"
 },
 "2017_10": {
  "n": 475752,
  "losses": {
   "hour": 683.3147892981243,
   "carrier": 686.1587986568228,
   "origin": 688.2852012582632,
   "dest": 684.7290249148257,
   "weekday": 687.8135348720583
  },
  "best": "hour"
 },
 "2017_11": {
  "n": 452169,
  "losses": {
   "hour": 568.4730350391789,
   "carrier": 566.1308109181529,
   "origin": 570.408907211843,
   "dest": 565.6344249648039,
   "weekday": 569.8086760945091
  },
  "best": "dest"
 },
 "2017_12": {
  "n": 457892,
  "losses": {
   "hour": 859.3807984910393,
   "carrier": 857.0463981807052,
   "origin": 862.6686639101557,
   "dest": 861.9536294999217,
   "weekday": 864.9413132514702
  },
  "best": "carrier"
 },
 "2018_01": {
  "n": 551724,
  "losses": {
   "hour": 907.0719628060345,
   "carrier": 896.9988376896412,
   "origin": 907.8041433150632,
   "dest": 905.1038522674794,
   "weekday": 906.7878960456742
  },
  "best": "carrier"
 },
 "2018_02": {
  "n": 510359,
  "losses": {
   "hour": 898.673429330611,
   "carrier": 895.8235444334472,
   "origin": 900.4641602381851,
   "dest": 902.5026492286676,
   "weekday": 906.568850451824
  },
  "best": "carrier"
 },
 "2018_03": {
  "n": 593750,
  "losses": {
   "hour": 727.2284338460348,
   "carrier": 724.8040560302634,
   "origin": 734.0125925483432,
   "dest": 729.2285177147658,
   "weekday": 734.0198701497594
  },
  "best": "carrier"
 },
 "2018_04": {
  "n": 588603,
  "losses": {
   "hour": 817.6435095211024,
   "carrier": 820.1623028104569,
   "origin": 826.2746707286104,
   "dest": 824.8380531214666,
   "weekday": 828.7086329096229
  },
  "best": "hour"
 },
 "2018_05": {
  "n": 607354,
  "losses": {
   "hour": 924.8675672002969,
   "carrier": 947.38828955626,
   "origin": 947.6128294375097,
   "dest": 945.4436309537865,
   "weekday": 948.3806704476985
  },
  "best": "hour"
 },
 "2018_06": {
  "n": 613596,
  "losses": {
   "hour": 1019.5506790486403,
   "carrier": 1041.316850641891,
   "origin": 1035.1075056596567,
   "dest": 1043.9138065188101,
   "weekday": 1049.800622285884
  },
  "best": "hour"
 },
 "2018_07": {
  "n": 632182,
  "losses": {
   "hour": 1073.559175798166,
   "carrier": 1104.1784552274632,
   "origin": 1106.919968596539,
   "dest": 1108.7199320594652,
   "weekday": 1115.854794465704
  },
  "best": "hour"
 },
 "2018_08": {
  "n": 622732,
  "losses": {
   "hour": 1110.4587562470253,
   "carrier": 1142.9892859952133,
   "origin": 1143.3362607519337,
   "dest": 1140.6164652707484,
   "weekday": 1152.308837659215
  },
  "best": "hour"
 },
 "2018_09": {
  "n": 576266,
  "losses": {
   "hour": 810.1978097767396,
   "carrier": 817.0107645115968,
   "origin": 820.1686180132643,
   "dest": 821.0718527318215,
   "weekday": 825.5728257575549
  },
  "best": "hour"
 },
 "2018_10": {
  "n": 610361,
  "losses": {
   "hour": 724.9072958037136,
   "carrier": 723.1056350559546,
   "origin": 725.9494378136808,
   "dest": 725.88802926369,
   "weekday": 730.1003541366941
  },
  "best": "carrier"
 },
 "2018_11": {
  "n": 578800,
  "losses": {
   "hour": 843.2718508349088,
   "carrier": 847.3981273982035,
   "origin": 848.6126211460277,
   "dest": 845.7232388099196,
   "weekday": 848.5431353706084
  },
  "best": "hour"
 },
 "2018_12": {
  "n": 585737,
  "losses": {
   "hour": 828.6949881472186,
   "carrier": 823.8126729198215,
   "origin": 828.2400305160944,
   "dest": 830.6761185848752,
   "weekday": 819.2792882146038
  },
  "best": "weekday"
 },
 "2019_01": {
  "n": 565963,
  "losses": {
   "hour": 938.2354074733419,
   "carrier": 937.1048747765101,
   "origin": 934.909677739867,
   "dest": 931.8113215634679,
   "weekday": 946.6530169548092
  },
  "best": "dest"
 },
 "2019_02": {
  "n": 516314,
  "losses": {
   "hour": 1088.4783134196086,
   "carrier": 1099.221031658764,
   "origin": 1099.3777655862225,
   "dest": 1098.1124424424825,
   "weekday": 1101.7053271245359
  },
  "best": "hour"
 },
 "2019_03": {
  "n": 618505,
  "losses": {
   "hour": 830.9757740004983,
   "carrier": 833.0916350476477,
   "origin": 834.5272304632216,
   "dest": 833.5562943413029,
   "weekday": 836.561727548539
  },
  "best": "hour"
 },
 "2019_04": {
  "n": 596020,
  "losses": {
   "hour": 947.8863620155662,
   "carrier": 958.5663026753925,
   "origin": 956.7103610574909,
   "dest": 958.6857862553662,
   "weekday": 952.5493861236018
  },
  "best": "hour"
 },
 "2019_05": {
  "n": 621339,
  "losses": {
   "hour": 1006.951823604141,
   "carrier": 1021.209320294334,
   "origin": 1022.3999054097982,
   "dest": 1026.4111987926121,
   "weekday": 1032.4519349757404
  },
  "best": "hour"
 },
 "2019_06": {
  "n": 620887,
  "losses": {
   "hour": 1159.7742225559525,
   "carrier": 1204.2296736010542,
   "origin": 1198.1592940665373,
   "dest": 1206.5675150210225,
   "weekday": 1215.6507104747827
  },
  "best": "hour"
 },
 "2019_07": {
  "n": 643781,
  "losses": {
   "hour": 1079.545217666108,
   "carrier": 1124.7357527369927,
   "origin": 1119.686316683564,
   "dest": 1124.8564865870778,
   "weekday": 1131.532915301188
  },
  "best": "hour"
 },
 "2019_08": {
  "n": 645351,
  "losses": {
   "hour": 1031.397224782702,
   "carrier": 1055.080008795742,
   "origin": 1054.2249878162365,
   "dest": 1057.8587269425775,
   "weekday": 1058.6581593444052
  },
  "best": "hour"
 },
 "2019_09": {
  "n": 594716,
  "losses": {
   "hour": 746.5199471496685,
   "carrier": 751.4940396971649,
   "origin": 750.6431994431761,
   "dest": 745.3941050824267,
   "weekday": 752.3706345407226
  },
  "best": "dest"
 },
 "2019_10": {
  "n": 629637,
  "losses": {
   "hour": 790.290576135849,
   "carrier": 795.1761281485151,
   "origin": 790.4723598241845,
   "dest": 792.7346629589119,
   "weekday": 793.774959525532
  },
  "best": "hour"
 },
 "2019_11": {
  "n": 597107,
  "losses": {
   "hour": 695.4554897399258,
   "carrier": 697.9094277425834,
   "origin": 697.5480740395133,
   "dest": 698.6085479349133,
   "weekday": 699.179939986734
  },
  "best": "hour"
 },
 "2019_12": {
  "n": 618612,
  "losses": {
   "hour": 992.6963148087958,
   "carrier": 995.4168537931116,
   "origin": 999.7105423654502,
   "dest": 992.9770020471869,
   "weekday": 1001.4325972709087
  },
  "best": "hour"
 },
 "2020_01": {
  "n": 599268,
  "losses": {
   "hour": 721.4947389939496,
   "carrier": 716.2886123694194,
   "origin": 720.0077874674987,
   "dest": 721.2883676126959,
   "weekday": 716.8993215341604
  },
  "best": "carrier"
 },
 "2020_02": {
  "n": 568076,
  "losses": {
   "hour": 846.9425018297006,
   "carrier": 840.0589111072977,
   "origin": 843.8376599091187,
   "dest": 847.3451526372462,
   "weekday": 830.3420365232314
  },
  "best": "weekday"
 },
 "2020_03": {
  "n": 537244,
  "losses": {
   "hour": 567.3960935858929,
   "carrier": 561.5952384607482,
   "origin": 563.3096901400427,
   "dest": 561.5229524883221,
   "weekday": 563.7329973015067
  },
  "best": "dest"
 },
 "2020_04": {
  "n": 183006,
  "losses": {
   "hour": 365.298424064558,
   "carrier": 354.5926959723989,
   "origin": 356.55210299351415,
   "dest": 355.84427707229725,
   "weekday": 367.1937277837851
  },
  "best": "carrier"
 },
 "2020_05": {
  "n": 168647,
  "losses": {
   "hour": 326.71973514720406,
   "carrier": 315.29144024157534,
   "origin": 319.2072028190482,
   "dest": 318.15177458479917,
   "weekday": 326.45800070041616
  },
  "best": "carrier"
 },
 "2020_06": {
  "n": 222569,
  "losses": {
   "hour": 375.30660390668726,
   "carrier": 370.01055600229773,
   "origin": 368.50446469358303,
   "dest": 368.0444776626034,
   "weekday": 375.5943712126948
  },
  "best": "dest"
 },
 "2020_07": {
  "n": 349256,
  "losses": {
   "hour": 482.4269643737918,
   "carrier": 472.15251470758255,
   "origin": 476.3991308207725,
   "dest": 476.92015004899224,
   "weekday": 484.2819976671777
  },
  "best": "carrier"
 },
 "2020_08": {
  "n": 371969,
  "losses": {
   "hour": 432.1241550921422,
   "carrier": 425.9832803897966,
   "origin": 428.1900254797859,
   "dest": 427.1743185923698,
   "weekday": 432.24661783244227
  },
  "best": "carrier"
 },
 "2020_09": {
  "n": 321092,
  "losses": {
   "hour": 362.26295206069534,
   "carrier": 356.306608659385,
   "origin": 355.2982676718993,
   "dest": 352.0956931379818,
   "weekday": 361.94523392820827
  },
  "best": "dest"
 },
 "2020_10": {
  "n": 349709,
  "losses": {
   "hour": 445.49941882277625,
   "carrier": 436.8784907539065,
   "origin": 440.2222696752909,
   "dest": 433.48189907112874,
   "weekday": 443.5467582305307
  },
  "best": "dest"
 },
 "2020_11": {
  "n": 361799,
  "losses": {
   "hour": 405.4377467579792,
   "carrier": 399.3400613833518,
   "origin": 399.07420780365266,
   "dest": 403.4388063052127,
   "weekday": 404.5987283096915
  },
  "best": "origin"
 },
 "2020_12": {
  "n": 366940,
  "losses": {
   "hour": 555.898883520399,
   "carrier": 548.8978660574694,
   "origin": 550.975309174304,
   "dest": 551.2577710932386,
   "weekday": 555.6678015267504
  },
  "best": "carrier"
 },
 "2021_01": {
  "n": 357204,
  "losses": {
   "hour": 559.9315178685334,
   "carrier": 556.515032083663,
   "origin": 556.1035455872135,
   "dest": 556.1052546836288,
   "weekday": 554.5383440868379
  },
  "best": "weekday"
 },
 "2021_02": {
  "n": 313388,
  "losses": {
   "hour": 730.6476553157568,
   "carrier": 720.5405770831798,
   "origin": 722.2253124600877,
   "dest": 722.9311139807559,
   "weekday": 726.2967132431852
  },
  "best": "carrier"
 },
 "2021_03": {
  "n": 437965,
  "losses": {
   "hour": 539.649613530734,
   "carrier": 533.9676267157108,
   "origin": 536.4146308936685,
   "dest": 537.3377624760269,
   "weekday": 538.6849215146959
  },
  "best": "carrier"
 },
 "2021_04": {
  "n": 447425,
  "losses": {
   "hour": 589.1748703985504,
   "carrier": 578.4672336490293,
   "origin": 580.3824666786721,
   "dest": 585.0564056444285,
   "weekday": 590.6462806361272
  },
  "best": "carrier"
 },
 "2021_05": {
  "n": 491997,
  "losses": {
   "hour": 693.5329836143594,
   "carrier": 693.2251368988522,
   "origin": 686.8328962254966,
   "dest": 692.9718248630104,
   "weekday": 699.5692557783524
  },
  "best": "origin"
 },
 "2021_06": {
  "n": 535467,
  "losses": {
   "hour": 1081.779271754945,
   "carrier": 1088.889532505475,
   "origin": 1103.9908121127637,
   "dest": 1114.234664854811,
   "weekday": 1121.8481428126813
  },
  "best": "hour"
 },
 "2021_07": {
  "n": 571881,
  "losses": {
   "hour": 1115.6658718282742,
   "carrier": 1128.6126993402388,
   "origin": 1145.61819039985,
   "dest": 1153.619169023071,
   "weekday": 1167.1621095584776
  },
  "best": "hour"
 },
 "2021_08": {
  "n": 559947,
  "losses": {
   "hour": 1012.1913446952428,
   "carrier": 1032.7964845592517,
   "origin": 1037.3663234892024,
   "dest": 1043.3799426557428,
   "weekday": 1051.0498690372237
  },
  "best": "hour"
 },
 "2021_09": {
  "n": 530377,
  "losses": {
   "hour": 666.4601403257518,
   "carrier": 670.7571285497064,
   "origin": 670.3852540188856,
   "dest": 672.377599250239,
   "weekday": 672.2876506877463
  },
  "best": "hour"
 },
 "2021_10": {
  "n": 551984,
  "losses": {
   "hour": 824.9265090868836,
   "carrier": 816.934707300041,
   "origin": 825.1820234643291,
   "dest": 829.6430187856887,
   "weekday": 834.0644557228054
  },
  "best": "carrier"
 },
 "2021_11": {
  "n": 543401,
  "losses": {
   "hour": 665.9558158075251,
   "carrier": 665.8952087366205,
   "origin": 668.3558964625726,
   "dest": 667.4324983245979,
   "weekday": 670.7768867210957
  },
  "best": "carrier"
 },
 "2021_12": {
  "n": 537183,
  "losses": {
   "hour": 979.2761033999229,
   "carrier": 975.836921411352,
   "origin": 988.016039427121,
   "dest": 985.0487696056359,
   "weekday": 996.1317234580473
  },
  "best": "carrier"
 },
 "2022_01": {
  "n": 503529,
  "losses": {
   "hour": 1004.3004652382053,
   "carrier": 996.2558928354775,
   "origin": 1007.2358621556748,
   "dest": 1003.262980489083,
   "weekday": 1000.1700308892246
  },
  "best": "carrier"
 },
 "2022_02": {
  "n": 473146,
  "losses": {
   "hour": 947.1053005035423,
   "carrier": 941.0200066393967,
   "origin": 949.9248254993419,
   "dest": 950.186459194528,
   "weekday": 944.3999925918883
  },
  "best": "carrier"
 },
 "2022_03": {
  "n": 554710,
  "losses": {
   "hour": 979.4690899118838,
   "carrier": 982.2955246722785,
   "origin": 993.9501911748035,
   "dest": 992.0935067506698,
   "weekday": 991.6177542828917
  },
  "best": "hour"
 },
 "2022_04": {
  "n": 542117,
  "losses": {
   "hour": 998.0844311000391,
   "carrier": 993.528344412164,
   "origin": 1012.3434324470329,
   "dest": 1016.3534392385961,
   "weekday": 1025.3845106343292
  },
  "best": "carrier"
 },
 "2022_05": {
  "n": 565955,
  "losses": {
   "hour": 916.6153511047288,
   "carrier": 937.7692630449551,
   "origin": 938.7552965709966,
   "dest": 936.03478250132,
   "weekday": 937.9472635427795
  },
  "best": "hour"
 },
 "2022_06": {
  "n": 557753,
  "losses": {
   "hour": 1057.1735360766545,
   "carrier": 1082.7021552123126,
   "origin": 1087.710544159316,
   "dest": 1092.1026872996592,
   "weekday": 1095.558068358367
  },
  "best": "hour"
 },
 "2022_07": {
  "n": 582549,
  "losses": {
   "hour": 1055.2753432784746,
   "carrier": 1084.7798804136787,
   "origin": 1091.1720231084348,
   "dest": 1096.8634563087046,
   "weekday": 1102.340587374219
  },
  "best": "hour"
 },
 "2022_08": {
  "n": 573619,
  "losses": {
   "hour": 1021.6297801978965,
   "carrier": 1045.4937747854867,
   "origin": 1055.7592846833586,
   "dest": 1059.5902020959163,
   "weekday": 1059.9370171058613
  },
  "best": "hour"
 },
 "2022_09": {
  "n": 547728,
  "losses": {
   "hour": 767.6306982270507,
   "carrier": 767.9456212978519,
   "origin": 774.146682252695,
   "dest": 777.3519725262624,
   "weekday": 781.2034079368126
  },
  "best": "hour"
 },
 "2022_10": {
  "n": 566492,
  "losses": {
   "hour": 704.2437756301906,
   "carrier": 700.5955198756709,
   "origin": 708.5513494582666,
   "dest": 707.3173536493101,
   "weekday": 714.487570073213
  },
  "best": "carrier"
 },
 "2022_11": {
  "n": 539199,
  "losses": {
   "hour": 811.4445681581303,
   "carrier": 810.1840041745871,
   "origin": 818.1846195223817,
   "dest": 817.5530955312427,
   "weekday": 818.2289831039404
  },
  "best": "carrier"
 },
 "2022_12": {
  "n": 525215,
  "losses": {
   "hour": 1231.0934346636318,
   "carrier": 1224.6837121756607,
   "origin": 1240.7676165079245,
   "dest": 1243.9689437713403,
   "weekday": 1250.4730564779122
  },
  "best": "carrier"
 },
 "2023_01": {
  "n": 527197,
  "losses": {
   "hour": 1078.1722828336522,
   "carrier": 1080.6082356997667,
   "origin": 1080.9240788292768,
   "dest": 1086.2660444296814,
   "weekday": 1063.9867497792898
  },
  "best": "weekday"
 },
 "2023_02": {
  "n": 492747,
  "losses": {
   "hour": 880.1305944346763,
   "carrier": 881.502316226996,
   "origin": 886.7602118913763,
   "dest": 887.5693336160474,
   "weekday": 884.3802353449183
  },
  "best": "hour"
 },
 "2023_03": {
  "n": 571533,
  "losses": {
   "hour": 993.6620086688406,
   "carrier": 1000.5946530847488,
   "origin": 1012.4702516014128,
   "dest": 1009.5138028802386,
   "weekday": 1012.951390618712
  },
  "best": "hour"
 },
 "2023_04": {
  "n": 550249,
  "losses": {
   "hour": 1025.7997107132155,
   "carrier": 1031.6084951315177,
   "origin": 1042.40642688824,
   "dest": 1046.2685382072098,
   "weekday": 1053.2929138159402
  },
  "best": "hour"
 },
 "2023_05": {
  "n": 575429,
  "losses": {
   "hour": 820.1457304778515,
   "carrier": 824.6062689676975,
   "origin": 828.6600717876798,
   "dest": 842.0428476473598,
   "weekday": 845.9044717788245
  },
  "best": "hour"
 },
 "2023_06": {
  "n": 562804,
  "losses": {
   "hour": 1198.869725284867,
   "carrier": 1241.294132758423,
   "origin": 1243.9273166200567,
   "dest": 1261.0906096944268,
   "weekday": 1269.7797819777184
  },
  "best": "hour"
 },
 "2023_07": {
  "n": 585058,
  "losses": {
   "hour": 1293.502117249761,
   "carrier": 1342.4403384579678,
   "origin": 1347.4101490079659,
   "dest": 1367.3207993229355,
   "weekday": 1370.7333146182355
  },
  "best": "hour"
 },
 "2023_08": {
  "n": 592142,
  "losses": {
   "hour": 1040.3561400889243,
   "carrier": 1052.9911986939157,
   "origin": 1061.9027538686335,
   "dest": 1069.1230448984682,
   "weekday": 1067.957670216676
  },
  "best": "hour"
 },
 "2023_09": {
  "n": 560887,
  "losses": {
   "hour": 895.5850383504578,
   "carrier": 905.6835661264026,
   "origin": 913.5970875319348,
   "dest": 913.6682922195965,
   "weekday": 913.836064727511
  },
  "best": "hour"
 },
 "2023_10": {
  "n": 596003,
  "losses": {
   "hour": 699.3570203983261,
   "carrier": 690.8832179977713,
   "origin": 703.4496791145617,
   "dest": 703.9365616498715,
   "weekday": 703.4164849235954
  },
  "best": "carrier"
 },
 "2023_11": {
  "n": 562413,
  "losses": {
   "hour": 633.7927479320766,
   "carrier": 626.3094554034592,
   "origin": 635.2701278484146,
   "dest": 636.9971015899503,
   "weekday": 638.2704685185647
  },
  "best": "carrier"
 },
 "2023_12": {
  "n": 566941,
  "losses": {
   "hour": 751.7528668102825,
   "carrier": 740.8134503761519,
   "origin": 749.936222842737,
   "dest": 750.4814695364613,
   "weekday": 757.0635427897672
  },
  "best": "carrier"
 },
 "2024_01": {
  "n": 525370,
  "losses": {
   "hour": 1209.6285378621187,
   "carrier": 1211.2904676491585,
   "origin": 1214.257685398953,
   "dest": 1214.6298734756501,
   "weekday": 1213.341533809426
  },
  "best": "hour"
 },
 "2024_02": {
  "n": 515269,
  "losses": {
   "hour": 790.8811904630135,
   "carrier": 790.6697724889013,
   "origin": 787.5263760648004,
   "dest": 789.7120801501076,
   "weekday": 799.6231671118197
  },
  "best": "origin"
 },
 "2024_03": {
  "n": 585413,
  "losses": {
   "hour": 1000.4733902889969,
   "carrier": 1006.8836650254337,
   "origin": 1010.3970919951887,
   "dest": 1015.0070118378362,
   "weekday": 1017.8966037294624
  },
  "best": "hour"
 },
 "2024_04": {
  "n": 576915,
  "losses": {
   "hour": 912.4711297907442,
   "carrier": 925.4687613892884,
   "origin": 927.4937435071113,
   "dest": 926.3805529583975,
   "weekday": 928.4941859398683
  },
  "best": "hour"
 },
 "2024_05": {
  "n": 599226,
  "losses": {
   "hour": 1248.7940683545187,
   "carrier": 1281.5673766744162,
   "origin": 1278.4304439602881,
   "dest": 1296.1134652938065,
   "weekday": 1303.8340857641906
  },
  "best": "hour"
 },
 "2024_06": {
  "n": 601272,
  "losses": {
   "hour": 1132.2919189566207,
   "carrier": 1176.5610641262508,
   "origin": 1178.4856332584095,
   "dest": 1188.4858936299072,
   "weekday": 1191.4017545325407
  },
  "best": "hour"
 },
 "2024_07": {
  "n": 613938,
  "losses": {
   "hour": 1375.2974671396685,
   "carrier": 1449.8275023962092,
   "origin": 1446.337810259587,
   "dest": 1460.2110001320682,
   "weekday": 1458.398217941476
  },
  "best": "hour"
 },
 "2024_08": {
  "n": 604303,
  "losses": {
   "hour": 1115.9130444188181,
   "carrier": 1156.3946552626078,
   "origin": 1158.6663294624054,
   "dest": 1165.9839369612614,
   "weekday": 1161.758514319179
  },
  "best": "hour"
 },
 "2024_09": {
  "n": 578262,
  "losses": {
   "hour": 717.5616075949968,
   "carrier": 726.3945882285285,
   "origin": 727.5081452255109,
   "dest": 728.9809131080717,
   "weekday": 727.1201174817169
  },
  "best": "hour"
 },
 "2024_10": {
  "n": 608514,
  "losses": {
   "hour": 633.4050806921872,
   "carrier": 634.8046128606668,
   "origin": 637.1495596825243,
   "dest": 638.1495165451202,
   "weekday": 636.4159139504009
  },
  "best": "hour"
 },
 "2024_11": {
  "n": 571933,
  "losses": {
   "hour": 741.3365000867406,
   "carrier": 746.325342107207,
   "origin": 745.7795201644013,
   "dest": 745.3799166414886,
   "weekday": 749.5171291222711
  },
  "best": "hour"
 },
 "2024_12": {
  "n": 584832,
  "losses": {
   "hour": 1039.53892468596,
   "carrier": 1049.8579858342346,
   "origin": 1049.6363055030758,
   "dest": 1050.3452615623537,
   "weekday": 1046.4165260575078
  },
  "best": "hour"
 },
 "2025_01": {
  "n": 522269,
  "losses": {
   "hour": 977.5060148986157,
   "carrier": 980.3787530754748,
   "origin": 977.4638699797878,
   "dest": 981.5727453725523,
   "weekday": 976.7144939736837
  },
  "best": "weekday"
 },
 "2025_02": {
  "n": 496476,
  "losses": {
   "hour": 1085.3023065633006,
   "carrier": 1087.9882713315942,
   "origin": 1092.27957618627,
   "dest": 1092.6557499090857,
   "weekday": 1089.3289391481198
  },
  "best": "hour"
 },
 "2025_03": {
  "n": 592301,
  "losses": {
   "hour": 1019.4116418188871,
   "carrier": 1043.4230270130217,
   "origin": 1040.0112379583911,
   "dest": 1043.8399240432807,
   "weekday": 1032.8047611367454
  },
  "best": "hour"
 },
 "2025_04": {
  "n": 577730,
  "losses": {
   "hour": 958.4813359126266,
   "carrier": 973.3947511925725,
   "origin": 970.5073250667447,
   "dest": 972.8211993900576,
   "weekday": 970.9033751625145
  },
  "best": "hour"
 },
 "2025_05": {
  "n": 597574,
  "losses": {
   "hour": 1112.9705045358444,
   "carrier": 1164.4733376497131,
   "origin": 1155.9224639278918,
   "dest": 1150.6047679053338,
   "weekday": 1161.6341909412308
  },
  "best": "hour"
 },
 "2025_06": {
  "n": 599472,
  "losses": {
   "hour": 1273.8724255766176,
   "carrier": 1371.5583628334307,
   "origin": 1361.2988569941822,
   "dest": 1371.9828212941202,
   "weekday": 1374.6803847230394
  },
  "best": "hour"
 },
 "2025_07": {
  "n": 612811,
  "losses": {
   "hour": 1340.3461150514036,
   "carrier": 1454.1706824641135,
   "origin": 1448.8579743371072,
   "dest": 1453.1681755230777,
   "weekday": 1458.6816813531634
  },
  "best": "hour"
 },
 "2025_08": {
  "n": 593733,
  "losses": {
   "hour": 1078.2337861693625,
   "carrier": 1113.1091642097874,
   "origin": 1110.3952889687284,
   "dest": 1117.7810958514021,
   "weekday": 1120.9954486216434
  },
  "best": "hour"
 },
 "2025_09": {
  "n": 558328,
  "losses": {
   "hour": 821.4865073431749,
   "carrier": 842.5714473015305,
   "origin": 841.5957491326815,
   "dest": 835.5598055863675,
   "weekday": 840.2569519952665
  },
  "best": "hour"
 },
 "2025_10": {
  "n": 601570,
  "losses": {
   "hour": 896.7527042555988,
   "carrier": 923.6434636491396,
   "origin": 921.1790420849832,
   "dest": 915.9698352454401,
   "weekday": 918.571034491512
  },
  "best": "hour"
 },
 "2025_11": {
  "n": 555296,
  "losses": {
   "hour": 1088.6376584317713,
   "carrier": 1115.1547227424296,
   "origin": 1109.7662947307538,
   "dest": 1106.3299210182379,
   "weekday": 1101.7179852512686
  },
  "best": "hour"
 },
 "2025_12": {
  "n": 571924,
  "losses": {
   "hour": 1282.0739517864367,
   "carrier": 1301.909364806347,
   "origin": 1293.7601382441794,
   "dest": 1299.4807751211545,
   "weekday": 1289.3649971218883
  },
  "best": "hour"
 }
}

==> anc/airline_precheck.py <==
"""Caches the BTS monthly files and runs the flight-delay pre-check (Appendix H).

Run first: python sims/airline_precheck.py
"""

from __future__ import annotations

import json
import zipfile
from multiprocessing import Pool
from pathlib import Path

import numpy as np
import pandas as pd

ROOT = Path(__file__).resolve().parent.parent
DATA = ROOT / "data" / "airline"
CACHE = DATA / "cache"
Y_LO, Y_HI = -30.0, 120.0
CONFIGS = ["hour", "carrier", "origin", "dest", "weekday"]
USECOLS = ["Year", "Month", "DayOfWeek", "Reporting_Airline", "Origin", "Dest",
           "DepTimeBlk", "ArrDelay", "Cancelled", "Diverted"]


def month_key(p: Path) -> tuple[int, int]:
    y, m = p.stem.split("_")[-2:]
    return int(y), int(m)


def cache_month(path: Path) -> Path:
    out = CACHE / f"{month_key(path)[0]}_{month_key(path)[1]:02d}.pkl"
    if out.exists():
        return out
    with zipfile.ZipFile(path) as z:
        name = next(n for n in z.namelist() if n.endswith(".csv"))
        with z.open(name) as f:
            d = pd.read_csv(f, usecols=USECOLS)
    d = d[(d.Cancelled == 0) & (d.Diverted == 0) & d.ArrDelay.notna()]
    pd.DataFrame({
        "y": d.ArrDelay.clip(Y_LO, Y_HI).astype("float32"),
        "hour": d.DepTimeBlk.astype("category"),
        "carrier": d.Reporting_Airline.astype("category"),
        "origin": d.Origin.astype("category"),
        "dest": d.Dest.astype("category"),
        "weekday": d.DayOfWeek.astype("int8"),
    }).reset_index(drop=True).to_pickle(out)
    return out


def levels(paths: list[Path]) -> dict[str, list]:
    counts = {c: pd.Series(dtype=float) for c in ("hour", "carrier", "origin", "dest")}
    for p in paths:
        d = pd.read_pickle(p)
        for c in counts:
            counts[c] = counts[c].add(d[c].value_counts().astype(float), fill_value=0)
    return {"hour": sorted(counts["hour"].index),
            "carrier": counts["carrier"].sort_values(ascending=False).index.tolist(),
            "origin": [None] + counts["origin"].sort_values(ascending=False).index[:30].tolist(),
            "dest": [None] + counts["dest"].sort_values(ascending=False).index[:30].tolist(),
            "weekday": list(range(1, 8))}


def dummies(v: pd.Series, lv: list) -> np.ndarray:
    idx = {l: i for i, l in enumerate(lv[1:])}
    codes = v.astype(object).map(idx).fillna(-1).to_numpy(int)
    out = np.zeros((len(v), len(lv) - 1))
    keep = codes >= 0
    out[np.nonzero(keep)[0], codes[keep]] = 1.0
    return out


def designs(d: pd.DataFrame, lv: dict) -> list[np.ndarray]:
    one = np.ones((len(d), 1))
    return [np.hstack([one, dummies(d[c], lv[c])]) for c in CONFIGS]


def fit(X, y):
    return np.linalg.lstsq(X, y, rcond=None)[0]


def loss(X, y, beta):
    return float(np.mean((np.clip(X @ beta, Y_LO, Y_HI) - y) ** 2))


def main():
    CACHE.mkdir(exist_ok=True)
    zips = sorted(DATA.glob("*.zip"), key=month_key)
    with Pool(8) as pool:
        paths = pool.map(cache_month, zips)
    lv = levels(paths)
    (CACHE / "levels.json").write_text(json.dumps(lv))
    rng = np.random.default_rng(0)
    res = {}
    for p in paths:
        d = pd.read_pickle(p)
        half = rng.random(len(d)) < 0.5
        Xs, y = designs(d, lv), d.y.to_numpy(float)
        losses = [loss(X[~half], y[~half], fit(X[half], y[half])) for X in Xs]
        key = p.stem
        res[key] = {"n": int(len(d)), "losses": dict(zip(CONFIGS, losses)),
                    "best": CONFIGS[int(np.argmin(losses))]}
        s = sorted(losses)
        print(key, f"n={len(d):7d}", res[key]["best"].ljust(8), f"gap {s[1] - s[0]:6.2f}",
              " ".join(f"{c}:{l:7.1f}" for c, l in zip(CONFIGS, losses)), flush=True)
    (Path(__file__).resolve().parent / "airline_precheck.json").write_text(json.dumps(res, indent=1))


if __name__ == "__main__":
    main()


==> anc/airline_results.json <==
{
 "months": [
  "2010_01",
  "2010_02",
  "2010_03",
  "2010_04",
  "2010_05",
  "2010_06",
  "2010_07",
  "2010_08",
  "2010_09",
  "2010_10",
  "2010_11",
  "2010_12",
  "2011_01",
  "2011_02",
  "2011_03",
  "2011_04",
  "2011_05",
  "2011_06",
  "2011_07",
  "2011_08",
  "2011_09",
  "2011_10",
  "2011_11",
  "2011_12",
  "2012_01",
  "2012_02",
  "2012_03",
  "2012_04",
  "2012_05",
  "2012_06",
  "2012_07",
  "2012_08",
  "2012_09",
  "2012_10",
  "2012_11",
  "2012_12",
  "2013_01",
  "2013_02",
  "2013_03",
  "2013_04",
  "2013_05",
  "2013_06",
  "2013_07",
  "2013_08",
  "2013_09",
  "2013_10",
  "2013_11",
  "2013_12",
  "2014_01",
  "2014_02",
  "2014_03",
  "2014_04",
  "2014_05",
  "2014_06",
  "2014_07",
  "2014_08",
  "2014_09",
  "2014_10",
  "2014_11",
  "2014_12",
  "2015_01",
  "2015_02",
  "2015_03",
  "2015_04",
  "2015_05",
  "2015_06",
  "2015_07",
  "2015_08",
  "2015_09",
  "2015_10",
  "2015_11",
  "2015_12",
  "2016_01",
  "2016_02",
  "2016_03",
  "2016_04",
  "2016_05",
  "2016_06",
  "2016_07",
  "2016_08",
  "2016_09",
  "2016_10",
  "2016_11",
  "2016_12",
  "2017_01",
  "2017_02",
  "2017_03",
  "2017_04",
  "2017_05",
  "2017_06",
  "2017_07",
  "2017_08",
  "2017_09",
  "2017_10",
  "2017_11",
  "2017_12",
  "2018_01",
  "2018_02",
  "2018_03",
  "2018_04",
  "2018_05",
  "2018_06",
  "2018_07",
  "2018_08",
  "2018_09",
  "2018_10",
  "2018_11",
  "2018_12",
  "2019_01",
  "2019_02",
  "2019_03",
  "2019_04",
  "2019_05",
  "2019_06",
  "2019_07",
  "2019_08",
  "2019_09",
  "2019_10",
  "2019_11",
  "2019_12",
  "2020_01",
  "2020_02",
  "2020_03",
  "2020_04",
  "2020_05",
  "2020_06",
  "2020_07",
  "2020_08",
  "2020_09",
  "2020_10",
  "2020_11",
  "2020_12",
  "2021_01",
  "2021_02",
  "2021_03",
  "2021_04",
  "2021_05",
  "2021_06",
  "2021_07",
  "2021_08",
  "2021_09",
  "2021_10",
  "2021_11",
  "2021_12",
  "2022_01",
  "2022_02",
  "2022_03",
  "2022_04",
  "2022_05",
  "2022_06",
  "2022_07",
  "2022_08",
  "2022_09",
  "2022_10",
  "2022_11",
  "2022_12",
  "2023_01",
  "2023_02",
  "2023_03",
  "2023_04",
  "2023_05",
  "2023_06",
  "2023_07",
  "2023_08",
  "2023_09",
  "2023_10",
  "2023_11",
  "2023_12",
  "2024_01",
  "2024_02",
  "2024_03",
  "2024_04",
  "2024_05",
  "2024_06",
  "2024_07",
  "2024_08",
  "2024_09",
  "2024_10",
  "2024_11",
  "2024_12",
  "2025_01",
  "2025_02",
  "2025_03",
  "2025_04",
  "2025_05",
  "2025_06",
  "2025_07",
  "2025_08",
  "2025_09",
  "2025_10",
  "2025_11",
  "2025_12"
 ],
 "origins": [
  "2010_07",
  "2010_08",
  "2010_09",
  "2010_10",
  "2010_11",
  "2010_12",
  "2011_01",
  "2011_02",
  "2011_03",
  "2011_04",
  "2011_05",
  "2011_06",
  "2011_07",
  "2011_08",
  "2011_09",
  "2011_10",
  "2011_11",
  "2011_12",
  "2012_01",
  "2012_02",
  "2012_03",
  "2012_04",
  "2012_05",
  "2012_06",
  "2012_07",
  "2012_08",
  "2012_09",
  "2012_10",
  "2012_11",
  "2012_12",
  "2013_01",
  "2013_02",
  "2013_03",
  "2013_04",
  "2013_05",
  "2013_06",
  "2013_07",
  "2013_08",
  "2013_09",
  "2013_10",
  "2013_11",
  "2013_12",
  "2014_01",
  "2014_02",
  "2014_03",
  "2014_04",
  "2014_05",
  "2014_06",
  "2014_07",
  "2014_08",
  "2014_09",
  "2014_10",
  "2014_11",
  "2014_12",
  "2015_01",
  "2015_02",
  "2015_03",
  "2015_04",
  "2015_05",
  "2015_06",
  "2015_07",
  "2015_08",
  "2015_09",
  "2015_10",
  "2015_11",
  "2015_12",
  "2016_01",
  "2016_02",
  "2016_03",
  "2016_04",
  "2016_05",
  "2016_06",
  "2016_07",
  "2016_08",
  "2016_09",
  "2016_10",
  "2016_11",
  "2016_12",
  "2017_01",
  "2017_02",
  "2017_03",
  "2017_04",
  "2017_05",
  "2017_06",
  "2017_07",
  "2017_08",
  "2017_09",
  "2017_10",
  "2017_11",
  "2017_12",
  "2018_01",
  "2018_02",
  "2018_03",
  "2018_04",
  "2018_05",
  "2018_06",
  "2018_07",
  "2018_08",
  "2018_09",
  "2018_10",
  "2018_11",
  "2018_12",
  "2019_01",
  "2019_02",
  "2019_03",
  "2019_04",
  "2019_05",
  "2019_06",
  "2019_07",
  "2019_08",
  "2019_09",
  "2019_10",
  "2019_11",
  "2019_12",
  "2020_01",
  "2020_02",
  "2020_03",
  "2020_04",
  "2020_05",
  "2020_06",
  "2020_07",
  "2020_08",
  "2020_09",
  "2020_10",
  "2020_11",
  "2020_12",
  "2021_01",
  "2021_02",
  "2021_03",
  "2021_04",
  "2021_05",
  "2021_06",
  "2021_07",
  "2021_08",
  "2021_09",
  "2021_10",
  "2021_11",
  "2021_12",
  "2022_01",
  "2022_02",
  "2022_03",
  "2022_04",
  "2022_05",
  "2022_06",
  "2022_07",
  "2022_08",
  "2022_09",
  "2022_10",
  "2022_11",
  "2022_12",
  "2023_01",
  "2023_02",
  "2023_03",
  "2023_04",
  "2023_05",
  "2023_06",
  "2023_07",
  "2023_08",
  "2023_09",
  "2023_10",
  "2023_11",
  "2023_12",
  "2024_01",
  "2024_02",
  "2024_03",
  "2024_04",
  "2024_05",
  "2024_06",
  "2024_07",
  "2024_08",
  "2024_09",
  "2024_10",
  "2024_11",
  "2024_12",
  "2025_01",
  "2025_02",
  "2025_03",
  "2025_04",
  "2025_05",
  "2025_06",
  "2025_07",
  "2025_08",
  "2025_09",
  "2025_10",
  "2025_11",
  "2025_12"
 ],
 "by_b": {
  "25": {
   "0": [
    12.770557089920212,
    0.04634517359513024
   ],
   "0.5": [
    13.92459256184846,
    0.06064328425048853
   ],
   "0.7": [
    15.166265498886384,
    0.062365516595125445
   ],
   "0.8": [
    16.13185495427556,
    0.06248174470945879
   ],
   "0.8706": [
    17.03741213298515,
    0.05191430328027099
   ],
   "0.9": [
    17.40698570106888,
    0.043705555384662566
   ],
   "0.95": [
    17.881265521388407,
    0.026229996469068408
   ],
   "0.98": [
    17.971269332309998,
    0.023934046266414804
   ],
   "1": [
    17.969805733485963,
    0.025956230409763737
   ]
  },
  "50": {
   "0": [
    11.871004345903465,
    0.05491178135207342
   ],
   "0.5": [
    12.67736606761384,
    0.06590241587996983
   ],
   "0.7": [
    13.75647959406454,
    0.07897042272362435
   ],
   "0.8": [
    14.753802973853594,
    0.08209947142221341
   ],
   "0.8706": [
    15.82634909568701,
    0.08172894033055998
   ],
   "0.9": [
    16.386770641712836,
    0.07635142967507769
   ],
   "0.95": [
    17.365380719904465,
    0.052597494631988255
   ],
   "0.98": [
    17.724266503438503,
    0.036123130311501696
   ],
   "1": [
    17.75190135993641,
    0.03824640279603734
   ]
  },
  "100": {
   "0": [
    10.41293338252795,
    0.050526429583325545
   ],
   "0.5": [
    10.370726231966401,
    0.06515173438538564
   ],
   "0.7": [
    10.884569168934272,
    0.08250952077872557
   ],
   "0.8": [
    11.41955715173968,
    0.09594455386723945
   ],
   "0.8706": [
    12.062080386175575,
    0.11240059305180618
   ],
   "0.9": [
    12.532632276613713,
    0.1256930115667033
   ],
   "0.95": [
    13.847482714923501,
    0.15410669095760954
   ],
   "0.98": [
    15.212330527392877,
    0.18576607814065624
   ],
   "1": [
    15.746282238376937,
    0.23562558582840065
   ]
  },
  "250": {
   "0": [
    7.027644653057954,
    0.05030837976096859
   ],
   "0.5": [
    5.66400629103073,
    0.05472183602958921
   ],
   "0.7": [
    4.982861504475734,
    0.06292346625836465
   ],
   "0.8": [
    4.235081854112742,
    0.06805274996411899
   ],
   "0.8706": [
    3.4260790843080695,
    0.0680678817027359
   ],
   "0.9": [
    3.016599429617811,
    0.06438846432682789
   ],
   "0.95": [
    2.1043087683214172,
    0.05654857738745987
   ],
   "0.98": [
    1.46017216846954,
    0.027771345935906883
   ],
   "1": [
    1.4311978374052636,
    0.026964990230040002
   ]
  },
  "2000": {
   "0": [
    2.323406762431692,
    0.019569598884969917
   ],
   "0.5": [
    1.764328792651554,
    0.015380102049998389
   ],
   "0.7": [
    1.380060045016134,
    0.010111885933570729
   ],
   "0.8": [
    1.2958664310464496,
    0.006765462781212345
   ],
   "0.8706": [
    1.3084098366451244,
    0.005848503438997772
   ],
   "0.9": [
    1.2666935863314654,
    0.004999563650881638
   ],
   "0.95": [
    1.2225125696611112,
    0.0
   ],
   "0.98": [
    1.2225125696611112,
    0.0
   ],
   "1": [
    1.2225125696611112,
    0.0
   ]
  },
  "10000": {
   "0": [
    1.7846835145789022,
    0.011142764968539628
   ],
   "0.5": [
    1.4116132769903535,
    0.0070624846986981635
   ],
   "0.7": [
    1.2469533048986567,
    0.004424670940618397
   ],
   "0.8": [
    1.231370822790656,
    0.003957839673304659
   ],
   "0.8706": [
    1.2812815474365733,
    0.003603858543989738
   ],
   "0.9": [
    1.2282266002443702,
    0.001260808542339995
   ],
   "0.95": [
    1.2225125696611112,
    0.0
   ],
   "0.98": [
    1.2225125696611112,
    0.0
   ],
   "1": [
    1.2225125696611112,
    0.0
   ]
  }
 },
 "by_month": {
  "25": {
   "1": [
    24.051634327194154,
    10.851787675424985,
    6.1660255016651675,
    5.4345722623866575,
    6.788992981380063,
    17.198865990899563,
    5.622233101346162,
    14.657203661259961,
    16.70913089768243,
    20.707295148332527,
    25.291323691235856,
    26.36894935044966,
    25.719641948037996,
    23.439894885347954,
    6.492414964630796,
    1.0293772670772796,
    4.094444056983619,
    3.097224868278772,
    5.504507514935033,
    6.166093668771582,
    7.059877547132983,
    9.140731629465138,
    10.920136411109548,
    14.987999953323628,
    30.110306222007704,
    24.049473935886873,
    10.471857771043142,
    4.634837166062024,
    5.569081315706622,
    14.907298042372659,
    6.615932763337771,
    9.073101162571383,
    14.179365491689126,
    15.91238816823485,
    18.137368288958818,
    37.096953622400804,
    49.59440141258281,
    18.204529349882833,
    6.6139625320068784,
    4.362370830354937,
    4.703503699195471,
    30.83318362390878,
    19.234905984074363,
    12.61551646649064,
    19.81489390691315,
    20.675569740781693,
    30.57879543622921,
    41.99210904121221,
    35.281651178853636,
    32.26312295528615,
    16.62628936385237,
    8.090631486012548,
    12.987671761932374,
    25.550956883513173,
    14.490014058578533,
    13.815009197352666,
    12.80428845380657,
    9.979327715405729,
    18.614584986264436,
    34.84260754293123,
    32.3665911687742,
    22.458208146429307,
    5.500567888874925,
    5.324540978838778,
    6.774872193964204,
    14.899968442297777,
    8.78875611606641,
    11.253392519452001,
    15.95094725731909,
    13.157963060906331,
    13.774815491700238,
    29.337565237766675,
    39.74899007168693,
    31.1059382906697,
    6.338868206822138,
    2.0034279114894993,
    4.945444119112926,
    18.291552947298864,
    13.901198540105057,
    20.23256437363342,
    13.334183511493562,
    21.452101130152457,
    26.02391693913878,
    32.71457596549079,
    31.76321258534841,
    20.140868417956852,
    2.5251106057072548,
    3.0021045911502178,
    2.496535482456017,
    11.619270178001921,
    5.3455302657265245,
    15.011341963330619,
    9.94260403121838,
    11.534479347188226,
    21.874357060625748,
    27.856639318563513,
    37.81871016709685,
    41.66232635143843,
    14.256377733294812,
    4.4328339468495415,
    2.78968163760851,
    6.818379779778752,
    10.832325969646773,
    16.320492467884687,
    9.867053129496519,
    13.817509404444081,
    24.06568334964868,
    44.5684411527355,
    45.225557779649534,
    38.04006005546314,
    1.0143544007951277,
    0.9894412321522168,
    0.7674800680729277,
    19.91336978446373,
    10.092840376124455,
    0.5959113987225919,
    2.362115581240687,
    0.08496051724358722,
    2.8539337592409937,
    5.1395912037209825,
    7.0063567875170065,
    3.9307013489060783,
    8.290058267487456,
    6.965902987636106,
    4.638565337925456,
    4.735356791559866,
    0.8189846706324033,
    1.9872332675208781,
    1.1098549332932635,
    4.382304640657708,
    9.45543478012064,
    18.322604362757247,
    32.10569067337467,
    34.95830555442164,
    6.482524774002059,
    10.925143099333795,
    0.0,
    20.89447964264358,
    2.126315646942203,
    6.058096452194604,
    15.401723281934625,
    27.157856192813597,
    21.39582079412735,
    36.21978977171596,
    47.40131170577769,
    39.542045169841025,
    12.189518223507045,
    12.356238521546402,
    5.2558283275263875,
    19.228634299589306,
    19.383467532364648,
    10.111819620672973,
    25.35280942068167,
    28.180372750999595,
    25.52432979907426,
    55.60576236755878,
    66.96488069478568,
    30.511442957747022,
    18.109952690213373,
    5.469454664111254,
    6.093203964238359,
    18.937554044134107,
    15.487231304626981,
    10.311352087500438,
    21.45415037888779,
    26.316493618188268,
    49.11096753932361,
    54.07268830541017,
    79.4145484563669,
    50.186739417675156,
    0.003920040984553452,
    0.0,
    2.213969127852806,
    11.245674225609946,
    3.0294295663131834,
    13.363073788620746,
    19.144387448073633,
    18.88865949494708,
    44.671131248233834,
    72.3010668450692,
    97.94758022337334,
    45.40422744362618,
    10.73342719713679,
    21.268167174534,
    18.016623604984357,
    16.259970611549615
   ],
   "0.8706": [
    24.051634327194154,
    10.856093756988368,
    6.320436427877992,
    5.523971671477482,
    6.672296111935773,
    16.910974215909977,
    5.379351904572941,
    14.719872808293967,
    16.463620205573314,
    20.354911729844172,
    24.311208166155613,
    24.958877613208156,
    25.415188346823687,
    22.675294032646256,
    6.076791521845076,
    1.1284239821712776,
    4.117885318308195,
    3.0726897008304945,
    5.604168897047953,
    6.117541996411182,
    7.022707643365891,
    8.987926215607358,
    10.800082778516934,
    14.67618233147818,
    29.553054414142085,
    23.113551158792816,
    9.99931469993048,
    4.243972800808368,
    5.283122653476523,
    14.225429010547373,
    6.184122131766194,
    8.21892769315927,
    13.40113324990319,
    14.825360550823463,
    17.667501875914848,
    36.31440857675214,
    46.64286341530402,
    17.124011551856007,
    6.499925967486024,
    4.34735650261037,
    4.417127743428906,
    28.180124670674914,
    16.978963525515713,
    11.596909369619725,
    18.020069801538344,
    19.136377509471252,
    28.55266009738744,
    40.20876870619587,
    33.20683936672911,
    29.82421929229437,
    15.207394383273295,
    7.245726229799102,
    12.071430665303792,
    22.393237948065135,
    11.19250076775442,
    12.262499198966125,
    12.24930261492162,
    9.945478337409849,
    17.476114326088183,
    32.480386051154944,
    30.156773498498147,
    21.349468738434965,
    5.493362804253559,
    4.8870871630852575,
    6.2228265509486,
    13.671341055374814,
    7.639352964964157,
    9.534857934324277,
    14.364896906674256,
    12.129594910331262,
    13.653574217566772,
    28.366553255786194,
    38.48793415398829,
    29.816581412219648,
    5.772076507353184,
    2.1430886166441407,
    5.136420488921697,
    17.791909543440646,
    13.576245804998953,
    19.203560947877744,
    12.341232501695448,
    21.246945936850103,
    24.98149950450121,
    31.430621891253992,
    29.88223268762769,
    18.32041468942886,
    2.0918974079008508,
    3.4295805914432016,
    2.5609437341817256,
    9.302495249488079,
    4.244763858085229,
    12.748325586949113,
    9.323390148283652,
    11.110793369002142,
    21.33438767750779,
    27.12257285224302,
    36.04523779321024,
    40.39903978683999,
    13.259199161206338,
    4.027601428290787,
    2.7842971593708,
    6.444565786056644,
    10.14841061382566,
    15.889561556630378,
    9.326593723340975,
    13.467124585038073,
    22.908475404498553,
    42.506981640619635,
    42.43333281219042,
    35.562428136721195,
    1.082336575300775,
    1.1982019499583856,
    0.8929797702701137,
    19.15697470220579,
    9.499349249740279,
    0.6164800308909765,
    2.338970054889543,
    0.2557549872727083,
    2.825781426865881,
    5.091629999638886,
    6.971325003579421,
    3.891394335417018,
    8.23739004210893,
    6.965902987636106,
    4.621589202458746,
    4.693506485164744,
    0.7950837930782899,
    1.9657758440204611,
    1.1887144356371993,
    4.221344276635804,
    9.20037399182832,
    17.387588187412966,
    29.97674948981499,
    32.07678348625786,
    6.0916680285863745,
    9.669670755004939,
    0.22264141817963434,
    19.50346326521405,
    2.2391115966178416,
    6.226875931830462,
    15.015302544003676,
    25.527960486103847,
    20.706096545897687,
    34.41695458424042,
    45.47601989944422,
    37.27068594825231,
    10.477017936625176,
    11.316776626044804,
    5.095017580195148,
    18.69169682147224,
    18.464182840589487,
    9.827043533457504,
    24.456724740818636,
    27.25384230814413,
    24.26290547862446,
    53.35464737929127,
    63.49661577139163,
    28.12374450809023,
    17.27948577160287,
    5.356659044286038,
    5.989368673475424,
    17.878115098525804,
    15.323368118992722,
    9.76296894833978,
    20.496424198242565,
    25.420510579491047,
    45.80331785848948,
    50.799717460544414,
    74.77719524025586,
    46.25218549452967,
    0.19846576199093932,
    1.8216973495584,
    2.0405666683316905,
    10.788248383363753,
    2.9678419183114966,
    12.836554724705334,
    18.298179203036092,
    18.180100676138476,
    42.3977194030359,
    68.61208705537916,
    91.0196856149003,
    41.08799386952715,
    9.971540685135869,
    19.729306457124775,
    16.996668605606256,
    15.95326372319661
   ],
   "0": [
    24.051634327194154,
    11.230897226225611,
    6.294676640374944,
    6.3503781111721915,
    5.461047997874741,
    12.320440328619467,
    3.982656282746824,
    12.680613257144271,
    12.461454646419435,
    17.43159925309421,
    20.04723524135328,
    19.700895354823356,
    20.386526658982458,
    14.505406810038608,
    3.7614391221006866,
    1.29072544461723,
    3.4963520571374045,
    3.0220704232396347,
    3.337746971564469,
    3.7371285235090337,
    3.9715198111271444,
    5.267929616980036,
    7.71573572940941,
    10.768644786682636,
    20.980342088931557,
    16.237865660369003,
    5.399088361617665,
    2.669676560758073,
    3.313198690478316,
    10.521117201572157,
    5.621110335793494,
    6.013544267327247,
    9.28273852804625,
    9.392799654917399,
    14.009977665196736,
    28.124081006622873,
    34.35160792196852,
    13.369373024530564,
    7.250922101652564,
    4.80337698051323,
    3.6933672888993545,
    17.406817674751075,
    10.874691303926465,
    9.28175928783879,
    11.577974817621056,
    13.341776965170686,
    22.211569824786725,
    31.0187794151458,
    25.74222165004424,
    19.001104824954194,
    10.219288539169773,
    4.235931131246183,
    9.646597804710982,
    13.375379826012338,
    5.918550966251745,
    9.623822315416772,
    10.280902433799529,
    9.840219245201427,
    14.639691967056274,
    26.379275270995922,
    23.950807032542574,
    16.941646876782755,
    5.137608453359539,
    2.8832538113944755,
    4.93054622486065,
    8.531659375373254,
    3.5512388896465614,
    6.674542854210208,
    9.490677477055607,
    7.8583073721281815,
    11.43274425997036,
    23.111811829902503,
    29.149992159896186,
    21.466590008877375,
    3.199815884752076,
    2.8306114844661407,
    4.527999173676407,
    13.666744276647753,
    9.923036786801099,
    13.899711521078288,
    7.067652814685582,
    17.50134129078249,
    16.726236768310343,
    24.64739354150852,
    25.602701415420526,
    13.216743574255402,
    2.4550720879098873,
    3.7433241752823965,
    2.5113385810508113,
    6.6468556395549925,
    2.9074085842098576,
    8.721130687766408,
    6.776151868757966,
    8.807355760079856,
    17.56161861896509,
    22.277031915568696,
    27.11670913352054,
    28.648762733656568,
    9.408618132208236,
    3.74978511191533,
    2.7201751108353367,
    4.244778116255007,
    5.027614501041255,
    13.30931604167606,
    4.969322841664212,
    11.43736492044121,
    16.324692751233705,
    32.08197070033308,
    34.895035032521434,
    25.192537309613023,
    1.5013031901158274,
    2.1052482881595647,
    1.4921042833836866,
    12.096762209084682,
    4.546953609121217,
    1.8072585583661107,
    2.7637089279043217,
    3.9840442441828863,
    2.1295788607974173,
    3.277575719621345,
    4.0462325346652115,
    1.872985392644858,
    5.918002298040762,
    4.891429932797884,
    3.336988628489079,
    2.406366281118377,
    0.45020268154575205,
    1.8867125684431953,
    1.3969447581287204,
    2.732204594843124,
    4.265084059633631,
    9.176862766590691,
    16.455427254036145,
    21.214876034653972,
    4.5070524119723725,
    6.344823003166031,
    1.1359300142843751,
    13.279669715736985,
    3.5653940374330015,
    7.4262874775687555,
    12.008702649190113,
    15.284337368093485,
    18.19719450310426,
    26.691159164035568,
    33.41601626735071,
    29.262356668650142,
    5.7801347035976605,
    6.657406221380608,
    4.352245825569405,
    12.545859222982239,
    12.151871016698026,
    7.917241391194059,
    15.529710652281745,
    17.91699463865034,
    13.395379166261343,
    38.2437483007052,
    44.62894538268705,
    18.297200379501028,
    14.513931446988082,
    6.899286255660627,
    6.30514421977942,
    12.087637581368462,
    10.282466332308607,
    5.315421267654708,
    11.767504899852183,
    15.951204266543309,
    33.48341093579881,
    35.283072303273585,
    57.172278027336226,
    36.336453724329196,
    1.1615495949770565,
    6.20318236115504,
    1.9390918235475896,
    9.73570957559236,
    3.6500397007784295,
    11.247577899889976,
    15.963222570477747,
    15.347017420461693,
    34.2191799543904,
    54.43959929269557,
    69.66694545062951,
    28.864139024513406,
    11.189597474547236,
    16.934845266189473,
    15.778046391443645,
    16.914863064343212
   ]
  },
  "50": {
   "1": [
    19.40559664575451,
    9.650700021339942,
    5.315177932078577,
    4.784084189782604,
    5.531478902942704,
    14.1033628616026,
    4.704315171437943,
    12.88811018302494,
    14.237038766439653,
    17.349583927979225,
    21.882151953757944,
    22.64415709716577,
    22.258337503961158,
    20.91507798556614,
    5.974852929755025,
    1.3024276523197886,
    3.9702666761744267,
    3.042872365968342,
    5.384199060160572,
    6.11285896895173,
    6.977616609476249,
    9.129607792800513,
    10.992352452160178,
    14.911705805473115,
    30.110306222007708,
    23.593156054023368,
    10.333526459415962,
    4.542056757174398,
    5.523164056921996,
    14.538930848340263,
    6.476073238540294,
    8.917842389621864,
    13.889704987117762,
    15.564837734623705,
    17.62172353335088,
    36.17802537368025,
    48.22383688630285,
    17.56541615585033,
    6.408418884454015,
    4.523556282440839,
    4.76788949545123,
    31.028679327134814,
    19.313273558719754,
    12.631810122087245,
    19.875004515883912,
    20.72203902698493,
    30.61473183999988,
    41.61490300075496,
    35.10504749066814,
    32.10160264795925,
    16.459796640606143,
    7.96900002062024,
    12.792640719436559,
    25.294519964098445,
    14.36066991602617,
    13.676595947106252,
    12.676111228527407,
    9.919993124510606,
    18.53300410449362,
    34.71419653012669,
    32.39609182273118,
    22.472853125910557,
    5.500567888874925,
    5.351297466169626,
    6.793981998616714,
    14.880983572108885,
    8.791576003246313,
    11.269688186800504,
    16.003833279237515,
    13.127100930159024,
    13.774095381549657,
    29.34260600453581,
    39.777876496480474,
    31.12816232633456,
    6.361521188475308,
    2.001457866054693,
    4.939129031048196,
    18.306714494019648,
    13.906487423003286,
    20.273737664605505,
    13.37534397464556,
    21.42881550775931,
    26.051358531980778,
    32.75634188148153,
    31.79479969765207,
    20.140868417956852,
    2.5251106057072548,
    2.9882603725513945,
    2.495204765940912,
    11.67765847035369,
    5.372392226860829,
    15.086775842543336,
    9.965193681049868,
    11.553738634178494,
    21.879232524084617,
    27.858728110982728,
    37.850607873980216,
    41.687593098651696,
    14.256377733294812,
    4.4328339468495415,
    2.78968163760851,
    6.818379779778752,
    10.832325969646773,
    16.320492467884687,
    9.901296477157757,
    13.817509404444081,
    24.06568334964868,
    44.5684411527355,
    45.225557779649534,
    38.04006005546314,
    1.0143544007951277,
    0.9894412321522168,
    0.7674800680729277,
    19.91336978446373,
    10.092840376124455,
    0.5959113987225919,
    2.362115581240687,
    0.08496051724358722,
    2.8539337592409937,
    5.1395912037209825,
    7.0063567875170065,
    3.9307013489060783,
    8.290058267487456,
    6.965902987636106,
    4.638565337925456,
    4.735356791559866,
    0.8189846706324033,
    1.9872332675208781,
    1.1098549332932635,
    4.382304640657708,
    9.45543478012064,
    18.322604362757247,
    32.10569067337467,
    34.95830555442164,
    6.482524774002059,
    10.925143099333795,
    0.0,
    20.89447964264358,
    2.126315646942203,
    6.058096452194604,
    15.401723281934625,
    27.157856192813597,
    21.39582079412735,
    36.21978977171596,
    47.40131170577769,
    39.542045169841025,
    12.189518223507045,
    12.356238521546402,
    5.2558283275263875,
    19.228634299589306,
    19.383467532364648,
    10.111819620672973,
    25.35280942068167,
    28.180372750999595,
    25.52432979907426,
    55.60576236755878,
    66.96488069478568,
    30.511442957747022,
    18.109952690213373,
    5.469454664111254,
    6.093203964238359,
    18.937554044134107,
    15.487231304626981,
    10.311352087500438,
    21.45415037888779,
    26.316493618188268,
    49.11096753932361,
    54.07268830541017,
    79.4145484563669,
    50.186739417675156,
    0.003920040984553452,
    0.0,
    2.213969127852806,
    11.245674225609946,
    3.0294295663131834,
    13.363073788620746,
    19.144387448073633,
    18.88865949494708,
    44.671131248233834,
    72.3010668450692,
    97.94758022337334,
    45.40422744362618,
    10.73342719713679,
    21.268167174534,
    18.016623604984357,
    16.259970611549615
   ],
   "0.8706": [
    19.40559664575451,
    9.574949116624214,
    5.315527017990449,
    4.899895120953067,
    5.52586962779824,
    14.923260072835678,
    4.928490499696526,
    13.425096620791583,
    14.648048067480664,
    17.453392420259924,
    22.128008367851233,
    22.306372819930235,
    21.692684193947652,
    19.438726572562118,
    5.449418737877113,
    1.4274895625820943,
    3.7809001723456186,
    2.94775974001517,
    5.226314474099532,
    6.002448773221542,
    6.956966012002349,
    8.873575797146936,
    10.783830478844504,
    14.522634867616253,
    28.12814977888304,
    20.032756470319267,
    8.49732529803346,
    3.8255568940776965,
    5.192485225301198,
    13.282285264324342,
    5.606161840935979,
    7.380466422711573,
    12.28393467446733,
    13.768852415697259,
    16.031386161922775,
    33.28709970373757,
    41.942404257045126,
    15.118205951594598,
    5.682028894708562,
    4.796482860176803,
    4.484901304295892,
    28.29805349379278,
    16.321197744108737,
    10.869572501711714,
    17.082791975197964,
    18.213374335149926,
    27.561267242532992,
    37.0356679083186,
    30.6764726708387,
    26.602736325594297,
    13.221339049403056,
    6.42099499522396,
    10.677417892255592,
    20.084370598059234,
    10.146985267363009,
    11.14430790068815,
    10.560319338453478,
    9.017658799806732,
    15.729731106383774,
    30.248971109910777,
    28.97893244141679,
    19.878883875989963,
    5.174859912545869,
    4.856782813584757,
    6.031756188925901,
    12.998331748093506,
    7.541821257873855,
    9.550208724887192,
    13.987263111151838,
    11.523902271777754,
    13.106273806838994,
    27.592661971519732,
    36.68838654413219,
    27.637682611353874,
    5.322426291085153,
    2.2237010889337476,
    5.144259304853318,
    17.30210236543017,
    13.186272556238032,
    18.668543057059537,
    11.286576928164413,
    20.95351688016616,
    22.89043965039268,
    28.971557753396887,
    27.40286137339283,
    16.552708763130383,
    2.124692664158669,
    3.5170258479297534,
    2.5889285984932093,
    9.742474571878649,
    4.46192159682681,
    12.742073389784133,
    8.861660120289471,
    10.783440496967062,
    20.82641057207664,
    26.412850487008747,
    35.71096825495672,
    38.984203535026516,
    13.022398630472187,
    4.481335689921092,
    2.712206442097996,
    6.672643041493086,
    9.973934115394036,
    15.31507023460338,
    8.80100263003399,
    12.630947302690615,
    22.469531155275764,
    40.315587211408904,
    38.304013986511855,
    31.7621245674306,
    0.9247789766527467,
    1.3314021152354132,
    0.9595670217090714,
    18.75870730651652,
    9.356265464272008,
    0.5851207650564265,
    2.56717607079751,
    0.5030544492532846,
    2.8063644649995445,
    5.10093772412319,
    6.992608607321213,
    3.8849509320369227,
    8.261159333306335,
    6.941811074237469,
    4.605699543143496,
    4.735356791559866,
    0.8129105990426023,
    1.9480788984048076,
    1.1767765772945729,
    4.256080629334787,
    9.18560979230461,
    17.201676463334007,
    28.332570654900387,
    29.241977495935707,
    5.5961299484773805,
    8.949990135184633,
    0.20371864583226795,
    18.718041578190935,
    2.123281432730198,
    5.9357589081685,
    13.77577653223116,
    22.76884486648867,
    20.240961985753778,
    33.82598365758977,
    42.563002914403405,
    34.30503256051425,
    9.657522967313648,
    10.739536332250896,
    4.789624751746382,
    16.75247623231658,
    16.963394122843383,
    8.759133206399495,
    22.406404096215756,
    24.71611387732899,
    21.349795805986798,
    48.30532127693572,
    54.76486823400445,
    22.994209214132834,
    14.183394688852372,
    6.405968996971994,
    6.153810643009146,
    16.801677788437427,
    13.836031473087191,
    8.352180478959456,
    18.04461807747993,
    23.89583771757147,
    44.48896607692282,
    45.563154408841044,
    68.56584287929395,
    40.886557774829704,
    0.11067682809989093,
    3.324839632563884,
    1.9873403376822898,
    10.492560583372246,
    2.8946670611297747,
    12.132992378895397,
    18.038766173156525,
    17.322279738700978,
    42.01214764413911,
    66.77888710706877,
    83.08846053991451,
    32.20260591304404,
    8.134015312785218,
    16.95972429890862,
    15.193256307050305,
    14.612978014886835
   ],
   "0": [
    19.40559664575451,
    10.219036545113772,
    5.642550105746954,
    5.755673843171764,
    5.154315288983671,
    11.575342516335525,
    4.410700018223488,
    12.736152014398261,
    11.149602938069584,
    15.177620117959373,
    19.957959710516956,
    18.42256225653013,
    18.569210132530664,
    14.155509796523551,
    3.863062107097387,
    1.6850561418833179,
    3.4049885929855543,
    2.7205394860019134,
    3.371670206501453,
    4.177901343005503,
    4.155468585331416,
    5.188834340309037,
    7.51268590335274,
    9.499854370300021,
    19.364867153332078,
    14.37160917892431,
    5.694513438848437,
    2.3873939158982638,
    3.5609513493527043,
    9.892806699000397,
    4.7589348217660215,
    4.655626340374786,
    8.688686383534526,
    8.599720502123613,
    13.38315449205009,
    26.348992498418728,
    31.404998534317272,
    11.750922382771385,
    6.906447132224501,
    4.604467510071114,
    3.6119748664296223,
    19.59621989260217,
    8.858802221926865,
    8.748744841663047,
    11.496916482928325,
    13.036989202446735,
    20.573615512281116,
    27.584594554051755,
    23.992092042874944,
    19.637632068616853,
    8.708879463425204,
    3.9471862010692553,
    8.490200037309618,
    12.411231702557028,
    5.524673695984052,
    8.488431904803914,
    9.37566428473859,
    8.8548116418052,
    13.004969629801735,
    24.654536619368024,
    23.136830723134764,
    15.507421187571145,
    4.799272559058698,
    3.0156851221109506,
    4.742976894861304,
    7.839261578002168,
    4.016949965712903,
    6.231716933451278,
    9.040047278875587,
    7.933337128519749,
    10.935602566711687,
    21.182893663808876,
    27.61451088076572,
    20.459891667111002,
    2.893790992619996,
    3.0235474756947465,
    5.051000723746438,
    13.635699546747732,
    10.034002306702895,
    13.232796200434588,
    7.531972753254301,
    16.71594196473956,
    15.326355052017437,
    21.699296214072177,
    22.06768066042451,
    12.56172937526414,
    2.258873072882859,
    3.730732626407974,
    2.5168795880443,
    6.525926125894443,
    3.0602869487030535,
    9.560038429209346,
    6.221775145118425,
    8.167668493439658,
    17.36933061117701,
    18.652266531417943,
    27.1211535823308,
    26.794842133180367,
    9.299606678126569,
    3.7738479352140657,
    2.6056495981674277,
    4.256617239280752,
    5.0758556143380495,
    13.103853732218553,
    4.841270159939788,
    11.442692758469018,
    16.516088933148765,
    28.301508301057638,
    26.58539838943037,
    21.841818350269882,
    1.3732630079860053,
    2.03944940916932,
    1.4385384094869267,
    12.105971060984475,
    4.970796043446557,
    2.001339289588025,
    3.1452970797297057,
    4.239140318019223,
    2.182388749348576,
    3.5181634235868535,
    4.323945383812686,
    2.2186640803522653,
    5.841187387007156,
    5.737291551121076,
    3.4093231474713717,
    2.6651006483858364,
    0.483200470549678,
    1.8312521361381904,
    1.4871742117473872,
    2.532645325065259,
    4.691091891089866,
    9.367764256759347,
    14.677286481647466,
    20.54354245030997,
    4.322613427348434,
    6.1397549993934035,
    1.0328756426634789,
    12.01934536302653,
    3.2691638103406295,
    6.864250860677819,
    11.093521771612316,
    13.89535445795025,
    18.263366332187214,
    26.074701466068927,
    30.898633165818566,
    25.724265619523717,
    5.39458042388331,
    6.469013762993053,
    3.888219343779964,
    11.56973420453693,
    11.034731438598353,
    6.999482851658838,
    15.00858280480598,
    14.750390218561767,
    12.409269223707565,
    34.311196157791144,
    39.44605052308306,
    14.402903468673014,
    13.7929241352382,
    7.289709007433742,
    5.7193337354372735,
    12.904863702213461,
    9.652782631200983,
    5.271201999805382,
    11.491340460879023,
    15.63222795507352,
    33.09016311184422,
    31.53147753775358,
    52.253274556938415,
    31.282958395002233,
    1.0346474068211693,
    5.941312152149489,
    1.8553299944853792,
    9.326823380772796,
    3.280636691304796,
    10.917945293889193,
    17.040771209063365,
    13.663303257122616,
    32.154025946323735,
    49.480451664406104,
    56.378767283478446,
    22.133847733482597,
    9.935749984167344,
    16.857789381313896,
    15.32507974249258,
    15.923907837264167
   ]
  },
  "100": {
   "1": [
    18.215728942709237,
    7.23479708468366,
    4.038375487055255,
    3.856810747255549,
    4.581418940712337,
    10.968606704714455,
    3.6566242646585527,
    11.24930564877609,
    11.178342356209065,
    14.84095775865867,
    17.849310002259596,
    17.380292789360045,
    15.744285924773594,
    13.55808817075655,
    4.195972038777156,
    2.437575649943462,
    2.7165356821481943,
    2.9883649091146087,
    3.8492758037780432,
    5.161105582832554,
    5.066119783186549,
    7.69739142138824,
    8.362056607384876,
    11.31189846542322,
    23.74162988089431,
    18.368115578430476,
    7.998178050856973,
    3.6331431791143998,
    5.086974383071418,
    12.09216843821452,
    5.36859704314259,
    7.3374866287653076,
    11.793479354905294,
    12.95341866858397,
    14.766738442199177,
    31.33521083691848,
    40.47766792814877,
    13.83491565993736,
    4.856981998805955,
    5.496323062406077,
    4.468849624198063,
    25.4542343461997,
    15.46881764012403,
    10.182885232100855,
    15.939268026315768,
    16.370410831318097,
    23.44776120648454,
    32.56785723905695,
    26.80467414594961,
    23.823128464193136,
    11.941510152187426,
    5.946087005596643,
    9.643348563926011,
    18.755378519022926,
    11.312940496323987,
    10.025219786122415,
    9.572989673607744,
    7.7455985689768045,
    14.586866424669292,
    26.992663603957848,
    24.26756821309139,
    16.600621354211285,
    4.001781772803779,
    4.800682702825052,
    5.193146529629832,
    11.90881596549194,
    6.886899160819069,
    9.64323076727105,
    12.670161435075428,
    10.585315139920391,
    11.225887735962978,
    24.060936923719364,
    31.594525389908423,
    24.90252986106759,
    5.089216950780246,
    2.5253858057579937,
    5.170823208381957,
    15.37764017497651,
    11.74569298953952,
    18.957695661139738,
    11.302165658575491,
    17.893060948979027,
    22.013397959523807,
    27.351545471037067,
    26.230709750563005,
    16.471614368788643,
    2.6379785324306537,
    3.0431089590082,
    2.590984399507275,
    10.159461137350265,
    4.884897596230123,
    13.751528157008197,
    8.946084663113393,
    10.379105483770381,
    19.35824532035601,
    24.65288558580046,
    33.276637222219236,
    36.26820599582698,
    12.11792107330059,
    4.568729933014538,
    2.468868249283531,
    6.2824845507222475,
    9.640770112985633,
    14.60684075875678,
    8.96067331182777,
    12.504846011021893,
    21.53878659793557,
    40.33443924322557,
    40.476874212786335,
    33.47525284880757,
    0.9078471887116393,
    1.2533129959831286,
    1.0350937448343525,
    18.02159965493969,
    9.343567256960323,
    0.5392998158439457,
    2.7958577161667404,
    0.8841883899968264,
    2.818763523281125,
    4.975196543584773,
    6.903245436048553,
    3.898484332005602,
    8.241585271745398,
    7.0907492802181515,
    4.65268952789445,
    4.586289620512761,
    0.8215536394630066,
    2.0548563328752856,
    1.1021040114856704,
    4.326749989636113,
    9.068132960203503,
    17.406474144619377,
    30.660934593072803,
    32.86080722115634,
    6.093573287561935,
    10.455946934982457,
    0.08196857250065932,
    19.954228058724617,
    2.041263021064515,
    5.846063076367793,
    14.862662967066912,
    26.478909787993256,
    20.753946170303514,
    34.9520971297059,
    45.97927235460433,
    37.76265313719818,
    11.709614055693155,
    12.105425451270332,
    5.0981534777005955,
    18.651775270601625,
    18.898880844055533,
    9.808465032052782,
    24.59222513806123,
    27.475863432224607,
    24.75859990510202,
    53.65956068469423,
    64.28628546699423,
    28.37564195070473,
    17.295004819153764,
    5.780880881735743,
    6.258709428294492,
    18.824002362101318,
    15.177486678534438,
    10.10512504575043,
    20.917796619415594,
    25.7901637458245,
    47.637638513143905,
    51.90978077319375,
    76.23796651811223,
    47.92833614387977,
    0.003684838525480245,
    0.7702872816201876,
    2.1254103627386938,
    10.908303998841648,
    2.953693827155354,
    13.02899694390523,
    18.57005582463142,
    18.416443007573402,
    43.33099731078684,
    70.49354017394245,
    94.02967701443846,
    42.67997379700857,
    10.035754429322902,
    20.2047588158073,
    17.205875542760054,
    15.528271934029876
   ],
   "0.8706": [
    18.215728942709237,
    7.310210107234614,
    4.347796866174708,
    3.9754521871988224,
    4.843006551351717,
    11.911448279901078,
    3.8572290351926513,
    11.875065150337448,
    12.474136900389679,
    15.064132157671425,
    17.571348879587358,
    16.04904662675247,
    14.917063229069873,
    12.386289612628012,
    3.8695978276388336,
    2.544846406988577,
    3.005149307859745,
    2.8259274432620343,
    4.236492039461492,
    5.323352895905491,
    5.839464730375189,
    8.143233403217426,
    9.719600085183412,
    12.414104671981605,
    23.79933856495232,
    17.525248305043178,
    7.138219565995935,
    3.1759289306436305,
    4.90645704318933,
    11.325284162376601,
    4.693630525890473,
    6.047607157085294,
    10.330512935603766,
    11.83332855232437,
    14.489977129087153,
    29.088211937781143,
    32.42268961763675,
    10.028594355858864,
    3.984816966340144,
    5.958756458110142,
    4.141046965274363,
    24.088132178050877,
    12.283609089925813,
    7.7331115709689495,
    11.94969926044572,
    12.557500093642854,
    19.66606080746801,
    24.178874165655717,
    19.215003310431083,
    14.844232142725893,
    7.038125328522051,
    3.3791877863344304,
    7.00150567020959,
    11.37117737806594,
    5.635295444478911,
    6.979262793614515,
    6.968275272727162,
    6.994356103792663,
    12.763296344732318,
    22.030769684222925,
    17.66925468211842,
    10.518564299554123,
    3.1980671949123605,
    4.000075956031575,
    4.222851560668598,
    8.884336423650076,
    5.281007699480126,
    7.45602819791848,
    10.370309615142373,
    8.636500187809872,
    11.817177719657446,
    24.00601928297669,
    29.672397293030734,
    19.544432968484557,
    3.115137439976584,
    2.995376581810288,
    5.510398804986669,
    14.16020210015067,
    10.806303045632758,
    17.228746288858613,
    9.367696152421724,
    18.917628334277342,
    19.702442269320922,
    23.887760852656086,
    21.24105580661683,
    12.437504592790951,
    2.365630272485199,
    3.5225722811554125,
    2.686532990081058,
    7.803054682041595,
    3.7395525863200505,
    10.46655261907267,
    8.001322345053289,
    9.70509461371037,
    18.95204941715283,
    23.08932365340813,
    29.140701659104256,
    27.886457869457313,
    8.503080053434248,
    4.662787735522701,
    1.8954656126212273,
    5.497379992517662,
    8.540549617199806,
    12.795216159034313,
    7.376860697358527,
    11.194362251385613,
    19.264886723124437,
    33.11957764913113,
    29.239229555411907,
    20.535941625372715,
    0.589482807711222,
    2.131455662223516,
    1.5344764369647437,
    16.468669781303205,
    7.97602550791704,
    0.5149406044836252,
    3.0392037162097507,
    1.218099223942211,
    2.7994993293813106,
    5.040954407639256,
    6.831859201277182,
    3.880655329783525,
    8.272377267347427,
    6.926636753166119,
    4.588723407676785,
    4.6631228842347845,
    0.8106640151955798,
    1.9784507940128242,
    1.2309339662402277,
    4.102699966911767,
    8.920576635285585,
    16.563295591736892,
    26.21351332055404,
    24.72102738614919,
    4.595925462478273,
    6.419204654175442,
    0.6194329804414952,
    15.423505125598457,
    2.0785888746095242,
    5.551128171869022,
    12.446239156400912,
    19.124469463962495,
    17.852621187925102,
    27.479517629692413,
    31.41306836262143,
    23.073175819574622,
    6.4686377728002595,
    8.582976482769133,
    3.5185567761011898,
    12.426033514908958,
    13.593076745615788,
    6.897735827277345,
    16.965829224125283,
    16.847539433183382,
    13.990609127454618,
    35.17725023703767,
    35.94838162951452,
    12.059113714410257,
    8.248929270402103,
    8.386151075988414,
    7.720102297096912,
    15.203893179629436,
    11.674215913066973,
    6.660170641389866,
    14.508084581675725,
    19.29259661458039,
    35.00869250393191,
    31.89401778610687,
    40.96510865813465,
    17.49358701614246,
    0.14343035371427562,
    9.776160445660867,
    1.2361830073725253,
    7.701983240358154,
    2.2685122360833567,
    9.552132742305206,
    14.415208948943278,
    14.11903888472484,
    33.31191918613313,
    48.732077459978534,
    50.82539572689871,
    13.73336281821969,
    2.885182594389542,
    8.031814511131063,
    7.821835948587426,
    7.44889786474312
   ],
   "0": [
    18.215728942709237,
    9.003229266154053,
    5.242704103725134,
    5.895689316194497,
    4.858677941184949,
    10.296438146453099,
    3.0925152016123367,
    11.600196717750563,
    9.989376348842267,
    15.255326247609064,
    16.668198173830007,
    14.645340698394767,
    16.51740013505449,
    12.825533317794795,
    3.5607287333605164,
    1.7567462800377576,
    3.3500427102353503,
    2.842412297204222,
    3.303197974451328,
    3.8203756396771427,
    3.899100722737212,
    4.907266302045507,
    7.057571335000201,
    9.582304721511688,
    17.894163118775186,
    13.524000658136742,
    4.577816906351611,
    2.4265185955390853,
    3.679419696546919,
    9.234436595605645,
    4.84613478192146,
    4.804187773951469,
    7.783770482241858,
    8.552636679434704,
    12.731606002761989,
    22.769213972195633,
    26.38319818034267,
    8.541195654306009,
    5.822055296047094,
    5.28544132043571,
    3.39400538960908,
    17.858645798544586,
    7.043552703464066,
    8.301774612824307,
    10.646357115079436,
    11.189140497741235,
    18.80705345042459,
    19.63533307292692,
    18.493254911307265,
    14.373880190301263,
    7.560017215470407,
    3.3751168718859383,
    8.205601738286767,
    12.394831619684973,
    5.040264888545354,
    7.612181030503175,
    7.700305299644235,
    8.915290765287692,
    12.960163829431249,
    22.018816312755998,
    16.07849353816433,
    12.452017308131484,
    4.3987645307091165,
    3.1579295443309143,
    4.1890140366590485,
    7.169404539285471,
    3.186516600567854,
    5.902304630597837,
    7.891108960320797,
    6.909351948952328,
    11.63867581447355,
    20.917252098789312,
    20.547952050890967,
    16.12782037362328,
    2.5132048655094836,
    2.9670143316894673,
    5.016068083005683,
    13.611614233247908,
    8.601571740642752,
    12.490795892131596,
    6.528119108118058,
    16.476232913605635,
    14.142254647405197,
    21.838164209765367,
    17.892425781570235,
    10.420804908365412,
    2.282949120082504,
    3.8673254466587004,
    2.3991220739632553,
    5.871535060960831,
    2.7832104435589535,
    8.762266671685692,
    6.041044538741983,
    7.328432748793579,
    15.692842794839994,
    17.693030526731633,
    21.578833646423405,
    20.998663552106795,
    6.987851812153905,
    3.895532049127647,
    2.544411209906981,
    3.8774629874795554,
    4.944519294452689,
    12.22620794463729,
    4.689710317989277,
    11.863757684250153,
    14.573487384375571,
    23.487235454550458,
    27.560709860019582,
    17.340610789488824,
    1.3363850784690647,
    2.0602514629710935,
    1.495821919175646,
    12.37430746338688,
    3.5567805097343084,
    1.4314309555758586,
    3.0530085478887434,
    4.23715362372932,
    2.1974883797044624,
    3.560504319743586,
    4.234299500644958,
    2.185106019898123,
    5.7919381773583245,
    5.378540075988607,
    3.372111448083566,
    2.345973646130488,
    0.49356932976859696,
    1.6788857136601354,
    1.4244701331311616,
    2.822625715759004,
    5.056328605039784,
    7.984670219118195,
    12.653695870814136,
    16.533384344554726,
    3.2824161474400197,
    5.852060256551956,
    1.092637182493854,
    12.672288936721598,
    3.4944294346758347,
    7.061326386526361,
    10.292833124471745,
    11.906544548078397,
    17.263088859783966,
    22.602295542582702,
    27.18327708223566,
    19.28860506834562,
    4.163103412329706,
    6.00425693313485,
    3.800850633497952,
    11.029644166232979,
    11.07784789337242,
    5.731247169862516,
    14.090620402278118,
    13.771339455116365,
    10.409376459781996,
    34.86639192358691,
    30.644576613987315,
    10.383926670461568,
    11.482022791075064,
    7.3942921587294315,
    5.760446911498654,
    11.775738019146718,
    10.323580082841483,
    4.668432641554099,
    10.616325404989357,
    14.00308211302811,
    26.627104781390297,
    25.210809080192845,
    38.5763348309116,
    23.60597133339538,
    0.7306252314865799,
    6.8897842223503325,
    1.8697326358565085,
    8.97099588925159,
    3.156995145603698,
    10.450103205306513,
    15.867480510525438,
    12.274106495315886,
    33.22285834140881,
    39.93867413179902,
    37.979971304476614,
    13.088530019811582,
    8.03293201681884,
    16.15858505516953,
    13.799089355100259,
    14.184175671870584
   ]
  },
  "250": {
   "1": [
    9.654324998009768,
    2.4061186623572435,
    1.0194208872252433,
    1.1409139014333738,
    0.8309572293485377,
    2.118078934221088,
    0.4418110811490095,
    2.542963235405219,
    2.4877208128307498,
    1.9919161526274018,
    1.9574125549242627,
    1.2455365683805837,
    0.5501934777832974,
    0.1290699967510443,
    1.1909354149938554,
    4.652971936292639,
    0.07004192175643198,
    2.687699190707823,
    0.0939467357288072,
    2.6401803677111246,
    0.2340322934646747,
    3.3784946338220916,
    0.5352589642733306,
    0.4158177138756702,
    1.01799381610758,
    0.6941463801437368,
    0.17886755048142447,
    0.11418205282947326,
    3.2699335578322,
    0.46328282754960187,
    0.1796735699042739,
    0.1637098677137112,
    0.29371322244491355,
    0.508844088892219,
    0.6064783820685085,
    1.0776742593588802,
    0.6651332053912563,
    0.27506311826358226,
    0.08639351972272437,
    9.074808589432728,
    3.276994463993408,
    0.2722733318564042,
    0.15116274723822015,
    0.09373079002766303,
    0.17790384979673945,
    0.11428181786337063,
    0.23463387489636034,
    0.5440156678517337,
    0.27503445987803843,
    0.12058179723270826,
    0.060263400852577434,
    0.02241094832281533,
    0.05061260970986098,
    0.0709668034962499,
    1.6121298048969062,
    0.08578159566930253,
    0.10130907705944538,
    0.05933459089512212,
    0.08158088177081708,
    0.1284110128045438,
    0.0,
    0.0,
    0.0,
    3.255864362114721,
    0.0,
    0.0,
    0.5639774359807461,
    3.2591334697001457,
    0.0,
    0.0,
    0.0,
    0.0,
    0.0,
    0.0,
    0.0,
    4.557203913387866,
    6.263095758669713,
    0.0,
    0.0,
    12.048475142944474,
    0.0,
    0.0,
    0.0,
    0.0,
    0.0,
    0.0,
    3.1700701869838213,
    3.2919964307586724,
    3.194826373728006,
    1.250451037127732,
    1.8290639999654559,
    4.131873178870137,
    0.0,
    0.0,
    0.0,
    0.0,
    0.0,
    0.0,
    0.0,
    5.520001836169513,
    0.0,
    2.3525862043078405,
    0.0,
    0.0,
    0.0,
    0.0,
    0.0,
    0.0,
    0.0,
    0.0,
    0.0,
    3.628158870461334,
    3.5844661392458192,
    0.0,
    2.205754911238955,
    0.0,
    7.181472635974615,
    8.96527021450176,
    2.384997279776087,
    2.947662401904886,
    5.631538767937627,
    3.5011411235663705,
    7.643751657593307,
    8.749421453093891,
    4.855860568217653,
    2.4420156985274843,
    0.8585072680263011,
    3.1142843567610043,
    0.9548364971414003,
    3.271211620225813,
    1.7093983817778735,
    0.0,
    0.0,
    0.0,
    0.0,
    2.394303747491108,
    1.4903376818301695,
    0.0,
    0.0,
    0.0,
    0.0,
    0.0,
    0.0,
    0.0,
    0.0,
    0.0,
    1.5249811609762673,
    6.0859117646447025,
    0.0,
    0.0,
    0.0,
    0.0,
    0.0,
    0.0,
    0.0,
    0.0,
    0.0,
    0.0,
    0.0,
    13.255110104723418,
    12.713422526483555,
    14.395486762822616,
    0.0,
    0.0,
    0.0,
    0.0,
    0.0,
    0.0,
    0.0,
    0.0,
    0.0,
    15.405745632403672,
    0.0,
    0.0,
    0.0,
    0.0,
    0.0,
    0.0,
    0.0,
    0.0,
    0.0,
    0.0,
    0.0,
    0.0,
    0.0,
    0.0
   ],
   "0.8706": [
    9.654324998009768,
    2.4052545593637906,
    1.1034493929867994,
    1.369602997273742,
    1.1693020495813704,
    3.486681785723284,
    0.7361391483782472,
    4.398048474140621,
    3.5792287841788384,
    3.7643042851685697,
    3.634114646889559,
    1.5075146657863336,
    1.2311716484117061,
    0.5989371223818302,
    1.2712630742106013,
    4.541646269249704,
    0.37168004077078765,
    2.6043442272739243,
    0.6979885881594265,
    3.064659198743261,
    1.5143283278389703,
    4.343206761867857,
    3.02410824401814,
    4.014148209820883,
    6.446913751513255,
    2.86657039570604,
    0.8904309764002636,
    0.46240015156015374,
    3.481600334544308,
    2.6758051230712865,
    1.3364686155541017,
    1.7877697426418786,
    3.3620210128589583,
    2.9778583351699557,
    4.525229224464747,
    7.71140855440255,
    5.153085395329543,
    0.9172146544514231,
    0.4409715975219899,
    8.679828290644153,
    3.2047846945400718,
    3.388365811305913,
    1.0637116327201057,
    1.9082008309881962,
    2.20851907054712,
    2.564452074486849,
    4.755042579332391,
    3.8441589453518916,
    2.062758449085288,
    1.446981566792499,
    0.3615804051154646,
    0.15259856341151248,
    0.5349215726760996,
    0.4693373299034738,
    1.506282898514786,
    1.098585773154836,
    1.31701800177279,
    1.1083864685789921,
    2.178851886646795,
    3.6980069937496682,
    2.340658649534496,
    1.006482820445542,
    0.33975531016790794,
    3.1035483095292595,
    0.3587812200809543,
    0.9198126197369396,
    0.6729585580563503,
    3.0117877120722722,
    2.156848887849873,
    2.1016913185712935,
    3.8202811867022604,
    6.420618747331764,
    3.7722670850208773,
    0.8449487271306134,
    0.0819244604631649,
    4.419619514026324,
    6.231740494943231,
    3.3889993499752524,
    2.333146523959208,
    12.78804409443726,
    1.8261432751679063,
    6.37720478135054,
    3.9169060802836744,
    3.5929001621694305,
    3.2096660049561985,
    1.5053940200643263,
    2.976367539261414,
    3.506438814823147,
    3.0763449244163086,
    2.9397807195392396,
    2.0942009562744146,
    5.276429635357562,
    2.973546204865377,
    3.4468072964638052,
    6.609784894880481,
    5.5487689055851295,
    5.252152959824384,
    2.6338933097725907,
    0.4989732206653184,
    5.4163000747362675,
    0.3866888519800409,
    2.963640585520781,
    2.3037679613339135,
    3.972327969423512,
    1.75581899652743,
    3.16595336064642,
    5.306790380328202,
    7.743597541485963,
    2.8609697549970723,
    0.6653696562503228,
    0.019727871336770023,
    3.508344166840435,
    3.2835805304267067,
    3.2664185837554216,
    3.2611521071977863,
    0.17660031448565747,
    5.6548939920560635,
    5.903361809544111,
    2.5921538089743126,
    4.346725384583875,
    6.196136245030164,
    3.5027350778828166,
    7.843093532780418,
    7.01139596412572,
    4.192568400947005,
    4.103294259701809,
    0.757505433792769,
    1.8420183005485427,
    1.492368500267122,
    3.740452652709138,
    8.131701200326312,
    13.997730798574016,
    14.744162504227289,
    13.315868730384304,
    2.764287615399673,
    2.3304328147159032,
    1.2787329657035178,
    6.966524654329446,
    1.6055651642224325,
    4.2186647904227845,
    7.52391944367429,
    7.341557689606734,
    9.394827386659196,
    11.928522171125083,
    8.610113498332192,
    2.3654245527513558,
    1.7991678380229006,
    5.784382401296328,
    0.409313080561235,
    1.4735667613677208,
    2.1505210985500116,
    1.0579427527282246,
    2.5524146039885296,
    2.188941986944037,
    1.8458717639509497,
    6.478451571137193,
    3.6167484282633153,
    0.5192746751224127,
    0.9525874775527541,
    12.647049146128358,
    10.867341187153407,
    11.701918526104983,
    3.3858256319140674,
    0.6397410972450097,
    2.370160491814512,
    5.466035626253774,
    7.636668728829254,
    5.105339737777813,
    3.955446089728905,
    0.23823995672342677,
    0.009002566702943113,
    15.21425589584475,
    0.10334368146048518,
    0.955230507084516,
    0.28267404484753683,
    1.5552262775088628,
    2.5318123402168737,
    1.9123597299893458,
    3.797046156099882,
    3.976558676478785,
    1.9589516044674655,
    0.22702113721813133,
    0.0,
    0.0,
    0.0,
    0.08129985305774767
   ],
   "0": [
    9.654324998009768,
    3.519536380126845,
    4.203783506667609,
    4.843471780882228,
    4.1032026745680215,
    8.581586576359356,
    2.110770742754348,
    9.734554232094794,
    6.457575758479606,
    11.127794685208737,
    9.188756249453952,
    7.05686596561841,
    10.72694361837293,
    6.172554541823267,
    1.9948008188819204,
    1.7888967780658407,
    3.6355341822880813,
    2.7076577850488603,
    3.200511049252684,
    3.3450181227689604,
    3.680595248973589,
    4.59417671626891,
    7.009554815424395,
    7.5065649606508975,
    13.992924509869322,
    7.369663697475301,
    2.835520096566277,
    1.9730044364205326,
    3.449533323788486,
    9.134856202878723,
    3.8598449773973504,
    3.885559401736254,
    6.521998475236173,
    6.775829201513987,
    10.828943990172872,
    14.304007104042698,
    12.131115237818124,
    4.089434970815862,
    4.5922760164833285,
    5.792534604852649,
    2.878481363182587,
    15.284197159856772,
    4.021342631646872,
    7.050562698116814,
    8.71695264859923,
    9.191517550382043,
    11.501319828580499,
    10.466739047350313,
    8.403461925445747,
    9.498648644485032,
    4.405952998389791,
    2.732057014164044,
    7.530259963570693,
    9.445322703849978,
    2.318243178568714,
    7.003204059209004,
    6.972491656353758,
    7.259252420031663,
    10.533791698489757,
    13.723276626290144,
    8.826116489420935,
    6.798190243160036,
    2.9682631222268374,
    3.139934875863363,
    3.660736766673101,
    5.506176675358996,
    2.0869549364745312,
    4.369695818676059,
    5.859836067968945,
    4.721035249064554,
    8.469781960298537,
    13.503535487977551,
    9.309530366778592,
    6.365769155642898,
    1.524627399775344,
    2.9816460245118215,
    4.767958079094382,
    13.800062568015333,
    6.2655154956246415,
    12.346533768424711,
    4.886385566795866,
    14.023710197641176,
    8.673888813270391,
    15.342602343661689,
    10.617892272678318,
    6.628247413437382,
    2.5974631016176453,
    3.7469606932694175,
    2.3930961975525724,
    6.207868532427738,
    1.8268400465749874,
    8.643759508832668,
    4.681440251363674,
    5.9579140320739405,
    12.690231096976927,
    9.629672694408285,
    12.70102750735532,
    10.407370840608733,
    4.279634448908247,
    4.125567775693712,
    2.3887091847668604,
    3.9819611337046257,
    4.008442612800342,
    10.88766967726459,
    3.2416328606395184,
    10.105989405248213,
    12.809334953879702,
    18.67885953162886,
    9.615547213889545,
    7.605163304203378,
    0.8605627085978199,
    2.2300941063284982,
    1.5905790313263326,
    11.549177396375931,
    3.1627734978879367,
    1.5430649525953926,
    2.6231436243042223,
    4.08854183099243,
    2.130388525954994,
    3.379138463576086,
    3.5610736640674143,
    1.417322003931404,
    5.376937241551428,
    3.706131986484772,
    3.1922782140617083,
    2.035944507015088,
    0.39339978930592223,
    1.7090784733894742,
    1.6638585535913837,
    2.5802532594911,
    3.789929800938062,
    6.456414259393232,
    9.539462679029619,
    11.632561171623319,
    2.323067399497749,
    5.526039587912294,
    1.416990821777896,
    12.84243189508499,
    2.341395532436477,
    6.056685597194412,
    9.470479878421623,
    6.954587322787509,
    15.545503652640377,
    16.480877088622265,
    15.137971210343707,
    7.365709003226559,
    2.6712667291594214,
    4.413435682375325,
    3.039463586691949,
    10.07606890065029,
    7.755190169598255,
    5.159103689433906,
    11.55132126387608,
    7.75645320747424,
    6.450031363487417,
    23.415902968279642,
    14.967139739054272,
    3.4929379860812846,
    7.713873161168302,
    8.176716945340663,
    4.683989541977109,
    10.344023974308465,
    9.702851784921425,
    3.500364006356166,
    7.000536950208945,
    10.617384864279824,
    19.84690411361635,
    12.220085766876213,
    13.598822793918131,
    5.11079823674997,
    0.3143371583643369,
    6.687854331886562,
    1.9488297287929095,
    8.80222252457927,
    2.6540252428306026,
    9.530949664111615,
    11.287559392690405,
    10.418525432384056,
    21.012752981109074,
    14.620912767334543,
    7.060238906018667,
    1.6650566473863444,
    3.8735209743737493,
    13.361455898544914,
    10.206192615902957,
    10.683017028945336
   ]
  },
  "2000": {
   "1": [
    0.0,
    0.0,
    0.0,
    0.0,
    0.0,
    0.0,
    0.0,
    0.0,
    0.0,
    0.0,
    0.0,
    0.0,
    0.0,
    0.0,
    1.1687080229706908,
    4.690080491973617,
    0.0,
    2.7072910975429068,
    0.0,
    2.6475020025095546,
    0.0,
    3.254201894247444,
    0.0,
    0.0,
    0.0,
    0.0,
    0.0,
    0.0,
    3.2141006896779345,
    0.0,
    0.0,
    0.0,
    0.0,
    0.0,
    0.0,
    0.0,
    0.0,
    0.0,
    0.0,
    9.166473322659321,
    3.3268979329882313,
    0.0,
    0.0,
    0.0,
    0.0,
    0.0,
    0.0,
    0.0,
    0.0,
    0.0,
    0.0,
    0.0,
    0.0,
    0.0,
    1.6284139443403092,
    0.0,
    0.0,
    0.0,
    0.0,
    0.0,
    0.0,
    0.0,
    0.0,
    3.255864362114721,
    0.0,
    0.0,
    0.5639774359807461,
    3.2591334697001457,
    0.0,
    0.0,
    0.0,
    0.0,
    0.0,
    0.0,
    0.0,
    4.557203913387866,
    6.263095758669713,
    0.0,
    0.0,
    12.048475142944474,
    0.0,
    0.0,
    0.0,
    0.0,
    0.0,
    0.0,
    3.1700701869838213,
    3.2919964307586724,
    3.194826373728006,
    1.250451037127732,
    1.8290639999654559,
    4.131873178870137,
    0.0,
    0.0,
    0.0,
    0.0,
    0.0,
    0.0,
    0.0,
    5.520001836169513,
    0.0,
    2.3525862043078405,
    0.0,
    0.0,
    0.0,
    0.0,
    0.0,
    0.0,
    0.0,
    0.0,
    0.0,
    3.628158870461334,
    3.5844661392458192,
    0.0,
    2.205754911238955,
    0.0,
    7.181472635974615,
    8.96527021450176,
    2.384997279776087,
    2.947662401904886,
    5.631538767937627,
    3.5011411235663705,
    7.643751657593307,
    8.749421453093891,
    4.855860568217653,
    2.4420156985274843,
    0.8585072680263011,
    3.1142843567610043,
    0.9548364971414003,
    3.271211620225813,
    1.7093983817778735,
    0.0,
    0.0,
    0.0,
    0.0,
    2.394303747491108,
    1.4903376818301695,
    0.0,
    0.0,
    0.0,
    0.0,
    0.0,
    0.0,
    0.0,
    0.0,
    0.0,
    1.5249811609762673,
    6.0859117646447025,
    0.0,
    0.0,
    0.0,
    0.0,
    0.0,
    0.0,
    0.0,
    0.0,
    0.0,
    0.0,
    0.0,
    13.255110104723418,
    12.713422526483555,
    14.395486762822616,
    0.0,
    0.0,
    0.0,
    0.0,
    0.0,
    0.0,
    0.0,
    0.0,
    0.0,
    15.405745632403672,
    0.0,
    0.0,
    0.0,
    0.0,
    0.0,
    0.0,
    0.0,
    0.0,
    0.0,
    0.0,
    0.0,
    0.0,
    0.0,
    0.0
   ],
   "0.8706": [
    0.0,
    0.0,
    0.0,
    0.0,
    0.0,
    0.0,
    0.0,
    0.0,
    0.0,
    0.0,
    0.0,
    0.0,
    0.0,
    0.0,
    1.1687080229706908,
    4.690080491973617,
    0.0,
    2.7072910975429068,
    0.0,
    2.6475020025095546,
    0.0,
    3.254201894247444,
    0.0,
    0.0,
    0.0,
    0.0,
    0.0,
    0.0,
    3.2141006896779345,
    0.0,
    0.0,
    0.0,
    0.0,
    0.0,
    0.0,
    0.0,
    0.0,
    0.0,
    0.0,
    9.166473322659321,
    3.3268979329882313,
    0.0,
    0.0,
    0.0,
    0.0,
    0.0,
    0.0,
    0.0,
    0.0,
    0.0,
    0.0,
    0.0,
    0.0,
    0.0,
    1.6284139443403092,
    0.0,
    0.0,
    0.0,
    0.0,
    0.0,
    0.0,
    0.0,
    0.0,
    3.255864362114721,
    0.0,
    0.0,
    0.5639774359807461,
    3.2591334697001457,
    0.0,
    0.0,
    0.0,
    0.0,
    0.0,
    0.0,
    0.0,
    4.557203913387866,
    6.263095758669713,
    0.0,
    0.0,
    12.048475142944474,
    0.0,
    0.0,
    0.0,
    0.0,
    0.0,
    0.0,
    3.1700701869838213,
    3.2919964307586724,
    3.194826373728006,
    1.250451037127732,
    1.8290639999654559,
    4.131873178870137,
    0.0,
    0.0,
    0.0,
    0.0,
    0.0,
    0.0,
    0.0,
    5.520001836169513,
    0.0,
    2.3525862043078405,
    0.0,
    0.0,
    0.0,
    0.0,
    0.0,
    0.0,
    0.0,
    0.0,
    0.0,
    3.628158870461334,
    3.5844661392458192,
    0.0,
    2.205754911238955,
    0.0,
    7.181472635974615,
    8.96527021450176,
    2.384997279776087,
    2.947662401904886,
    5.631538767937627,
    3.5011411235663705,
    7.643751657593307,
    8.654829655447918,
    4.388186686279611,
    2.0042330728145354,
    0.494601643495447,
    1.648684757117482,
    2.081857283941976,
    1.4064326118829775,
    2.0059562641550057,
    5.050950050397291,
    4.634315638513698,
    6.819117742617867,
    0.404529167580788,
    2.358389191278741,
    1.4771320092615223,
    0.6841558285222697,
    0.36907102400288067,
    0.5138217707757639,
    0.14985198968132693,
    0.017524940496414274,
    0.379904697723091,
    0.0,
    0.0,
    0.0,
    1.5249811609762673,
    6.0859117646447025,
    0.0,
    0.0,
    0.0,
    0.0,
    0.0,
    0.0,
    0.0,
    0.0,
    0.0,
    0.0,
    0.0,
    13.255110104723418,
    12.713422526483555,
    14.395486762822616,
    0.055117145146703024,
    0.007029798608936062,
    0.03175029859908705,
    0.17962566377781855,
    0.0,
    0.0,
    0.0,
    0.0,
    0.0,
    15.405745632403672,
    0.0,
    0.0,
    0.0,
    0.0,
    0.0,
    0.0,
    0.0,
    0.0,
    0.0,
    0.0,
    0.0,
    0.0,
    0.0,
    0.0
   ],
   "0": [
    0.0,
    0.0,
    0.2064187341698897,
    1.4101552752982371,
    1.26279028527552,
    2.7074703906756827,
    0.02998414868437578,
    5.727074036474899,
    0.24376389610765728,
    0.5488200502155849,
    0.0,
    0.0,
    0.0,
    0.08265713537765293,
    1.2631802752992503,
    2.1104994793826695,
    3.4834760933022038,
    2.793419478578965,
    2.1137821998698714,
    2.286881032221365,
    2.976006882917665,
    2.817077337687425,
    5.758119070244664,
    1.0601166769071357,
    1.1254916284692706,
    0.0,
    0.09711103001602624,
    0.6951422976481291,
    2.742996291972651,
    9.27066630080672,
    0.9238512699019213,
    1.2291331240200754,
    3.7984091232611807,
    1.1486182042976605,
    2.813119268838786,
    0.0,
    0.0,
    0.0,
    0.20852882615053658,
    8.187350646495062,
    1.0847334774843194,
    8.298377615669963,
    0.454969828705174,
    3.151226125437095,
    1.37411358948206,
    1.1428181786337064,
    1.6424371242745224,
    0.0,
    0.0,
    0.0,
    0.04262283687567162,
    0.41467505277916755,
    5.16608353834132,
    2.1173544275557403,
    1.3922939224109643,
    5.603667344308462,
    1.962902240633793,
    1.4669266844269822,
    1.9256718862189133,
    0.9449092754711148,
    0.0,
    0.0,
    0.0,
    3.33489124629821,
    3.139948710108882,
    1.8497178299591281,
    0.4903433069608735,
    1.8088395653547393,
    3.861148986696855,
    1.3762473367995722,
    2.0832083895024414,
    0.7121002622002692,
    0.0,
    0.0,
    0.0,
    3.207394094449333,
    3.6956458068243982,
    13.474629714289257,
    0.7113886084022772,
    10.914105328055697,
    4.866447014519323,
    6.230519783555355,
    0.40248185585173585,
    1.647251672169989,
    0.0,
    0.0,
    2.817144432982435,
    3.946267768769178,
    1.7098407865145016,
    6.805336755278445,
    0.8087767108730998,
    3.498718631439453,
    3.459012458867672,
    1.7120638953249931,
    2.391529842288122,
    0.0,
    0.16542776222892827,
    0.0,
    0.0,
    5.118826931802413,
    3.165951871063011,
    3.3301814165392982,
    2.692250791725434,
    9.59831070479003,
    0.1295392342206776,
    6.889516845316591,
    0.818961189410536,
    0.31556645584715853,
    0.1802686376127656,
    0.0,
    0.0,
    2.6198527584634315,
    1.7148840429776948,
    10.302373336345285,
    2.3975631889519775,
    1.5377647007738005,
    3.686124021746311,
    6.878641802871755,
    1.9496713679318476,
    2.3875628263847695,
    2.205709878828709,
    0.16549571715706207,
    3.873647585108999,
    0.9915792564036835,
    4.081488665322032,
    0.8426830840656174,
    0.2147314850648911,
    1.4177313392397901,
    1.552379323190928,
    2.1559306738217883,
    2.057674328387755,
    6.311822270068442,
    2.5827865597423716,
    4.483803447200789,
    0.0,
    3.7843373174990482,
    1.5786145638537494,
    10.194028242905333,
    1.1259957668542189,
    3.5975060338000815,
    2.320655472920672,
    0.3763038697656884,
    7.85136375294388,
    0.0,
    0.18668131301287758,
    0.0,
    1.5249811609762673,
    2.6065612266175804,
    3.2608246671324923,
    4.59602961634284,
    4.334350266523868,
    1.4360732603046893,
    2.6223555278703192,
    1.6493696312989414,
    0.8438608359208786,
    6.200422759299399,
    0.0,
    0.0,
    1.7694154264756605,
    12.235996657399475,
    2.2908182425980677,
    5.382640674987101,
    10.486630348394119,
    0.918627888896508,
    3.384997091649551,
    3.0459931821145148,
    0.2087363500302206,
    0.19635922068376202,
    0.0,
    0.0,
    0.0,
    7.287594830717551,
    2.1619092406640372,
    7.120995635728932,
    0.7792534325037934,
    6.151099414824914,
    1.2457979833297896,
    0.09444329747473489,
    0.6364039660860453,
    0.0,
    0.0,
    0.0,
    0.0,
    4.403727894598615,
    1.2321796121053286,
    1.9501242009684734
   ]
  },
  "10000": {
   "1": [
    0.0,
    0.0,
    0.0,
    0.0,
    0.0,
    0.0,
    0.0,
    0.0,
    0.0,
    0.0,
    0.0,
    0.0,
    0.0,
    0.0,
    1.1687080229706908,
    4.690080491973617,
    0.0,
    2.7072910975429068,
    0.0,
    2.6475020025095546,
    0.0,
    3.254201894247444,
    0.0,
    0.0,
    0.0,
    0.0,
    0.0,
    0.0,
    3.2141006896779345,
    0.0,
    0.0,
    0.0,
    0.0,
    0.0,
    0.0,
    0.0,
    0.0,
    0.0,
    0.0,
    9.166473322659321,
    3.3268979329882313,
    0.0,
    0.0,
    0.0,
    0.0,
    0.0,
    0.0,
    0.0,
    0.0,
    0.0,
    0.0,
    0.0,
    0.0,
    0.0,
    1.6284139443403092,
    0.0,
    0.0,
    0.0,
    0.0,
    0.0,
    0.0,
    0.0,
    0.0,
    3.255864362114721,
    0.0,
    0.0,
    0.5639774359807461,
    3.2591334697001457,
    0.0,
    0.0,
    0.0,
    0.0,
    0.0,
    0.0,
    0.0,
    4.557203913387866,
    6.263095758669713,
    0.0,
    0.0,
    12.048475142944474,
    0.0,
    0.0,
    0.0,
    0.0,
    0.0,
    0.0,
    3.1700701869838213,
    3.2919964307586724,
    3.194826373728006,
    1.250451037127732,
    1.8290639999654559,
    4.131873178870137,
    0.0,
    0.0,
    0.0,
    0.0,
    0.0,
    0.0,
    0.0,
    5.520001836169513,
    0.0,
    2.3525862043078405,
    0.0,
    0.0,
    0.0,
    0.0,
    0.0,
    0.0,
    0.0,
    0.0,
    0.0,
    3.628158870461334,
    3.5844661392458192,
    0.0,
    2.205754911238955,
    0.0,
    7.181472635974615,
    8.96527021450176,
    2.384997279776087,
    2.947662401904886,
    5.631538767937627,
    3.5011411235663705,
    7.643751657593307,
    8.749421453093891,
    4.855860568217653,
    2.4420156985274843,
    0.8585072680263011,
    3.1142843567610043,
    0.9548364971414003,
    3.271211620225813,
    1.7093983817778735,
    0.0,
    0.0,
    0.0,
    0.0,
    2.394303747491108,
    1.4903376818301695,
    0.0,
    0.0,
    0.0,
    0.0,
    0.0,
    0.0,
    0.0,
    0.0,
    0.0,
    1.5249811609762673,
    6.0859117646447025,
    0.0,
    0.0,
    0.0,
    0.0,
    0.0,
    0.0,
    0.0,
    0.0,
    0.0,
    0.0,
    0.0,
    13.255110104723418,
    12.713422526483555,
    14.395486762822616,
    0.0,
    0.0,
    0.0,
    0.0,
    0.0,
    0.0,
    0.0,
    0.0,
    0.0,
    15.405745632403672,
    0.0,
    0.0,
    0.0,
    0.0,
    0.0,
    0.0,
    0.0,
    0.0,
    0.0,
    0.0,
    0.0,
    0.0,
    0.0,
    0.0
   ],
   "0.8706": [
    0.0,
    0.0,
    0.0,
    0.0,
    0.0,
    0.0,
    0.0,
    0.0,
    0.0,
    0.0,
    0.0,
    0.0,
    0.0,
    0.0,
    1.1687080229706908,
    4.690080491973617,
    0.0,
    2.7072910975429068,
    0.0,
    2.6475020025095546,
    0.0,
    3.254201894247444,
    0.0,
    0.0,
    0.0,
    0.0,
    0.0,
    0.0,
    3.2141006896779345,
    0.0,
    0.0,
    0.0,
    0.0,
    0.0,
    0.0,
    0.0,
    0.0,
    0.0,
    0.0,
    9.166473322659321,
    3.3268979329882313,
    0.0,
    0.0,
    0.0,
    0.0,
    0.0,
    0.0,
    0.0,
    0.0,
    0.0,
    0.0,
    0.0,
    0.0,
    0.0,
    1.6284139443403092,
    0.0,
    0.0,
    0.0,
    0.0,
    0.0,
    0.0,
    0.0,
    0.0,
    3.255864362114721,
    0.0,
    0.0,
    0.5639774359807461,
    3.2591334697001457,
    0.0,
    0.0,
    0.0,
    0.0,
    0.0,
    0.0,
    0.0,
    4.557203913387866,
    6.263095758669713,
    0.0,
    0.0,
    12.048475142944474,
    0.0,
    0.0,
    0.0,
    0.0,
    0.0,
    0.0,
    3.1700701869838213,
    3.2919964307586724,
    3.194826373728006,
    1.250451037127732,
    1.8290639999654559,
    4.131873178870137,
    0.0,
    0.0,
    0.0,
    0.0,
    0.0,
    0.0,
    0.0,
    5.520001836169513,
    0.0,
    2.3525862043078405,
    0.0,
    0.0,
    0.0,
    0.0,
    0.0,
    0.0,
    0.0,
    0.0,
    0.0,
    3.628158870461334,
    3.5844661392458192,
    0.0,
    2.205754911238955,
    0.0,
    7.181472635974615,
    8.96527021450176,
    2.384997279776087,
    2.947662401904886,
    5.631538767937627,
    3.5011411235663705,
    7.643751657593307,
    8.749421453093891,
    4.870083658358205,
    2.0646882730308316,
    0.34778413531699814,
    1.4148782950293026,
    1.4163459329131864,
    1.3246650176290684,
    1.5373934520419739,
    8.926919589108406,
    2.933847897696039,
    3.269440013583909,
    0.0,
    2.394303747491108,
    1.4903376818301695,
    0.031097992205557715,
    0.0,
    0.0,
    0.0,
    0.0,
    0.0,
    0.0,
    0.0,
    0.0,
    1.5249811609762673,
    6.0859117646447025,
    0.0,
    0.0,
    0.0,
    0.0,
    0.0,
    0.0,
    0.0,
    0.0,
    0.0,
    0.0,
    0.0,
    13.255110104723418,
    12.713422526483555,
    14.395486762822616,
    0.0,
    0.0,
    0.0,
    0.0,
    0.0,
    0.0,
    0.0,
    0.0,
    0.0,
    15.405745632403672,
    0.0,
    0.0,
    0.0,
    0.0,
    0.0,
    0.0,
    0.0,
    0.0,
    0.0,
    0.0,
    0.0,
    0.0,
    0.0,
    0.0
   ],
   "0": [
    0.0,
    0.0,
    0.0,
    0.07836182142937446,
    0.25375861517462456,
    1.5201920625457888,
    0.001913881830917603,
    6.499263794201845,
    0.0,
    0.0,
    0.0,
    0.0,
    0.0,
    0.0,
    1.1687080229706908,
    1.7393622202945982,
    3.947124319844584,
    2.6766334778556966,
    2.0592547380244337,
    2.4843508545501733,
    4.117047900374796,
    2.123354321861639,
    6.684660253874801,
    0.0,
    0.0,
    0.0,
    0.0,
    0.2963376253941192,
    2.533281943808971,
    10.69909382545238,
    0.0,
    0.1436686109912199,
    2.150794546916099,
    0.0,
    0.0,
    0.0,
    0.0,
    0.0,
    0.0,
    9.024343209183243,
    0.09550261318163393,
    7.0644786949940634,
    0.01819879314820696,
    1.2185002703596195,
    0.0,
    0.0,
    0.11731693744818017,
    0.0,
    0.0,
    0.0,
    0.0,
    0.0,
    5.1683941462320515,
    0.08378196741609713,
    1.6039877351752045,
    5.876039303347223,
    0.10130907705944538,
    0.0,
    0.0,
    0.0,
    0.0,
    0.0,
    0.0,
    3.2578705512891926,
    2.897238891222995,
    0.5695461056668535,
    0.49348025648315286,
    1.5154970634105678,
    4.938232294952294,
    0.12344852298922661,
    0.06959058705832831,
    0.0,
    0.0,
    0.0,
    0.0,
    3.4304672495034327,
    1.749759902236575,
    15.260971678134602,
    0.0,
    11.988232767229752,
    5.014971983618466,
    0.6238187032285737,
    0.0,
    0.0,
    0.0,
    0.0,
    3.1700701869838213,
    4.66871235999662,
    0.8073550062134348,
    8.322178828102349,
    0.6493177199877368,
    1.0626707762865544,
    4.820828387555732,
    0.0,
    0.0,
    0.0,
    0.0,
    0.0,
    0.0,
    5.520001836169513,
    3.5960780706700906,
    3.0074046130319916,
    3.0788366907999762,
    7.767895592674107,
    0.0,
    2.2006314923001797,
    0.0,
    0.0,
    0.0,
    0.0,
    0.0,
    3.0173626298546368,
    1.652551433405045,
    12.333632795327471,
    2.229040291136457,
    1.3280320017826965,
    4.61894010679566,
    8.884533044570645,
    1.5839332363787484,
    1.3125497320815123,
    2.613427659078959,
    0.042633853159059355,
    4.472845268794652,
    0.02962194219686495,
    4.916384356049775,
    0.39879422416251825,
    0.16934914028358095,
    1.2593350956487757,
    1.8457809187381196,
    1.9837498324263607,
    2.4022845083909767,
    8.421744454796716,
    2.4159991714927718,
    0.7473005745334649,
    0.0,
    2.833369667733911,
    1.3810049228487753,
    12.01117352497164,
    0.20503945777937815,
    1.8517043769748347,
    0.3579851288658,
    0.0,
    3.6724120779898795,
    0.0,
    0.0,
    0.0,
    1.5249811609762673,
    2.28221691174177,
    3.4498729343154446,
    1.7142881705268542,
    1.3751823972554258,
    0.0,
    0.3768674965184232,
    0.16493696312989414,
    0.033754433436835145,
    0.729461501094047,
    0.0,
    0.0,
    0.15673412983667048,
    13.1888345541998,
    0.33512621803310877,
    0.5516953755906099,
    11.023429029340605,
    0.0,
    1.9974534530679193,
    0.17962566377781855,
    0.0,
    0.0,
    0.0,
    0.0,
    0.0,
    7.998764091809214,
    2.214499852239536,
    5.445904014641939,
    0.02439161906057393,
    3.7424930852923866,
    0.0,
    0.0,
    0.0,
    0.0,
    0.0,
    0.0,
    0.0,
    0.21268167174533914,
    0.0,
    0.08129985305774767
   ]
  }
 },
 "limit": {
  "0": 1.5716286809514415,
  "0.5": 1.3374344004849084,
  "0.7": 1.239730107066812,
  "0.8": 1.2028604638649347,
  "0.8706": 1.2658384085000112,
  "0.9": 1.2225125696611112,
  "0.95": 1.2225125696611112,
  "0.98": 1.2225125696611112,
  "1": 1.2225125696611112
 },
 "limit_by_month": {
  "1": [
   0.0,
   0.0,
   0.0,
   0.0,
   0.0,
   0.0,
   0.0,
   0.0,
   0.0,
   0.0,
   0.0,
   0.0,
   0.0,
   0.0,
   1.1687080229706908,
   4.690080491973617,
   0.0,
   2.7072910975429068,
   0.0,
   2.6475020025095546,
   0.0,
   3.254201894247444,
   0.0,
   0.0,
   0.0,
   0.0,
   0.0,
   0.0,
   3.2141006896779345,
   0.0,
   0.0,
   0.0,
   0.0,
   0.0,
   0.0,
   0.0,
   0.0,
   0.0,
   0.0,
   9.166473322659272,
   3.3268979329882313,
   0.0,
   0.0,
   0.0,
   0.0,
   0.0,
   0.0,
   0.0,
   0.0,
   0.0,
   0.0,
   0.0,
   0.0,
   0.0,
   1.6284139443403092,
   0.0,
   0.0,
   0.0,
   0.0,
   0.0,
   0.0,
   0.0,
   0.0,
   3.255864362114721,
   0.0,
   0.0,
   0.5639774359807461,
   3.2591334697001457,
   0.0,
   0.0,
   0.0,
   0.0,
   0.0,
   0.0,
   0.0,
   4.557203913387866,
   6.263095758669692,
   0.0,
   0.0,
   12.04847514294454,
   0.0,
   0.0,
   0.0,
   0.0,
   0.0,
   0.0,
   3.1700701869838213,
   3.2919964307586724,
   3.194826373728006,
   1.250451037127732,
   1.8290639999654559,
   4.131873178870137,
   0.0,
   0.0,
   0.0,
   0.0,
   0.0,
   0.0,
   0.0,
   5.520001836169513,
   0.0,
   2.3525862043078405,
   0.0,
   0.0,
   0.0,
   0.0,
   0.0,
   0.0,
   0.0,
   0.0,
   0.0,
   3.628158870461334,
   3.5844661392458192,
   0.0,
   2.205754911238955,
   0.0,
   7.181472635974615,
   8.9652702145018,
   2.384997279776087,
   2.9476624019048927,
   5.631538767937627,
   3.501141123566356,
   7.6437516575932705,
   8.74942145309393,
   4.855860568217679,
   2.4420156985274843,
   0.8585072680263011,
   3.1142843567610043,
   0.9548364971414003,
   3.271211620225813,
   1.7093983817778735,
   0.0,
   0.0,
   0.0,
   0.0,
   2.394303747491108,
   1.4903376818301695,
   0.0,
   0.0,
   0.0,
   0.0,
   0.0,
   0.0,
   0.0,
   0.0,
   0.0,
   1.5249811609762673,
   6.08591176464472,
   0.0,
   0.0,
   0.0,
   0.0,
   0.0,
   0.0,
   0.0,
   0.0,
   0.0,
   0.0,
   0.0,
   13.255110104723485,
   12.713422526483555,
   14.395486762822543,
   0.0,
   0.0,
   0.0,
   0.0,
   0.0,
   0.0,
   0.0,
   0.0,
   0.0,
   15.40574563240375,
   0.0,
   0.0,
   0.0,
   0.0,
   0.0,
   0.0,
   0.0,
   0.0,
   0.0,
   0.0,
   0.0,
   0.0,
   0.0,
   0.0
  ],
  "0.8706": [
   0.0,
   0.0,
   0.0,
   0.0,
   0.0,
   0.0,
   0.0,
   0.0,
   0.0,
   0.0,
   0.0,
   0.0,
   0.0,
   0.0,
   1.1687080229706908,
   4.690080491973617,
   0.0,
   2.7072910975429068,
   0.0,
   2.6475020025095546,
   0.0,
   3.254201894247444,
   0.0,
   0.0,
   0.0,
   0.0,
   0.0,
   0.0,
   3.2141006896779345,
   0.0,
   0.0,
   0.0,
   0.0,
   0.0,
   0.0,
   0.0,
   0.0,
   0.0,
   0.0,
   9.166473322659272,
   3.3268979329882313,
   0.0,
   0.0,
   0.0,
   0.0,
   0.0,
   0.0,
   0.0,
   0.0,
   0.0,
   0.0,
   0.0,
   0.0,
   0.0,
   1.6284139443403092,
   0.0,
   0.0,
   0.0,
   0.0,
   0.0,
   0.0,
   0.0,
   0.0,
   3.255864362114721,
   0.0,
   0.0,
   0.5639774359807461,
   3.2591334697001457,
   0.0,
   0.0,
   0.0,
   0.0,
   0.0,
   0.0,
   0.0,
   4.557203913387866,
   6.263095758669692,
   0.0,
   0.0,
   12.04847514294454,
   0.0,
   0.0,
   0.0,
   0.0,
   0.0,
   0.0,
   3.1700701869838213,
   3.2919964307586724,
   3.194826373728006,
   1.250451037127732,
   1.8290639999654559,
   4.131873178870137,
   0.0,
   0.0,
   0.0,
   0.0,
   0.0,
   0.0,
   0.0,
   5.520001836169513,
   0.0,
   2.3525862043078405,
   0.0,
   0.0,
   0.0,
   0.0,
   0.0,
   0.0,
   0.0,
   0.0,
   0.0,
   3.628158870461334,
   3.5844661392458192,
   0.0,
   2.205754911238955,
   0.0,
   7.181472635974615,
   8.9652702145018,
   2.384997279776087,
   2.9476624019048927,
   5.631538767937627,
   3.501141123566356,
   7.6437516575932705,
   8.74942145309393,
   4.855860568217679,
   2.4420156985274843,
   0.0,
   0.0,
   0.0,
   1.2238923442674832,
   1.2933648111337561,
   10.197414880625729,
   5.2521721119408085,
   0.0,
   0.0,
   2.394303747491108,
   1.4903376818301695,
   0.0,
   0.0,
   0.0,
   0.0,
   0.0,
   0.0,
   0.0,
   0.0,
   0.0,
   1.5249811609762673,
   6.08591176464472,
   0.0,
   0.0,
   0.0,
   0.0,
   0.0,
   0.0,
   0.0,
   0.0,
   0.0,
   0.0,
   0.0,
   13.255110104723485,
   12.713422526483555,
   14.395486762822543,
   0.0,
   0.0,
   0.0,
   0.0,
   0.0,
   0.0,
   0.0,
   0.0,
   0.0,
   15.40574563240375,
   0.0,
   0.0,
   0.0,
   0.0,
   0.0,
   0.0,
   0.0,
   0.0,
   0.0,
   0.0,
   0.0,
   0.0,
   0.0,
   0.0
  ],
  "0": [
   0.0,
   0.0,
   0.0,
   0.0,
   0.0,
   0.0,
   0.0,
   0.0,
   0.0,
   0.0,
   0.0,
   0.0,
   0.0,
   0.0,
   1.1687080229706908,
   0.0,
   3.928106752265535,
   2.7072910975429068,
   2.357641227445356,
   2.6475020025095546,
   4.2676339198154665,
   3.254201894247444,
   6.89140232358227,
   0.0,
   0.0,
   0.0,
   0.0,
   0.0,
   3.2141006896779345,
   10.827103675570697,
   0.0,
   0.0,
   0.0,
   0.0,
   0.0,
   0.0,
   0.0,
   0.0,
   0.0,
   9.166473322659272,
   0.0,
   7.756688010817243,
   0.0,
   0.0,
   0.0,
   0.0,
   0.0,
   0.0,
   0.0,
   0.0,
   0.0,
   0.0,
   0.0,
   0.0,
   1.6284139443403092,
   8.578159566930253,
   0.0,
   0.0,
   0.0,
   0.0,
   0.0,
   0.0,
   0.0,
   3.255864362114721,
   2.972021068114941,
   0.0,
   0.5639774359807461,
   0.0,
   5.426628895551971,
   0.0,
   0.0,
   0.0,
   0.0,
   0.0,
   0.0,
   4.557203913387866,
   0.0,
   15.637649593546826,
   0.0,
   12.04847514294454,
   5.014971983618466,
   0.0,
   0.0,
   0.0,
   0.0,
   0.0,
   3.1700701869838213,
   5.757104092316013,
   0.0,
   10.154982109417347,
   0.0,
   0.0,
   5.447263714752239,
   0.0,
   0.0,
   0.0,
   0.0,
   0.0,
   0.0,
   5.520001836169513,
   3.461803697801315,
   2.3525862043078405,
   4.1570568778156485,
   0.0,
   0.0,
   0.0,
   0.0,
   0.0,
   0.0,
   0.0,
   0.0,
   3.628158870461334,
   1.811504051393399,
   9.313770536194852,
   2.205754911238955,
   1.602537927635126,
   7.181472635974615,
   9.88926999615569,
   0.0,
   0.0,
   2.6398635070478917,
   0.0,
   6.046471459269469,
   0.0,
   4.916384356049775,
   0.0,
   0.21161407788258657,
   0.0,
   0.0,
   1.2238923442674832,
   3.0432806523672298,
   9.085754678028025,
   0.0,
   0.0,
   0.0,
   2.394303747491108,
   1.3252667747220812,
   20.89447964264366,
   0.0,
   0.0,
   0.0,
   0.0,
   0.0,
   0.0,
   0.0,
   0.0,
   1.5249811609762673,
   0.0,
   3.594831867649191,
   0.0,
   0.0,
   0.0,
   0.0,
   0.0,
   0.0,
   0.0,
   0.0,
   0.0,
   0.0,
   13.255110104723485,
   0.0,
   0.0,
   11.023429029340605,
   0.0,
   0.0,
   0.0,
   0.0,
   0.0,
   0.0,
   0.0,
   0.0,
   15.40574563240375,
   2.213969127852806,
   0.0,
   0.0,
   0.0,
   0.0,
   0.0,
   0.0,
   0.0,
   0.0,
   0.0,
   0.0,
   0.0,
   0.0,
   0.0
  ]
 }
}

==> anc/cps_application.py <==
"""Earnings application (Section 6.1, Appendix G).

Run: python sims/cps_application.py [data/cps_*.csv] --compare
     python sims/cps_application.py --figure   (redraws Figure 3 from cps_results.json)
"""

from __future__ import annotations

import json
import sys
from pathlib import Path

import numpy as np
import pandas as pd

ROOT = Path(__file__).resolve().parent.parent
OUT = Path(__file__).resolve().parent
H, M_VAL, B = 5, 1, 2000
CAP, MIN_HOURS = 100_000.0, 50 * 35
Y_LO, Y_HI = np.log(2.0), np.log(CAP / MIN_HOURS)
RHO_HALF = 2 ** (-1 / H)
RHOS = [0.0, 0.5, 0.7, 0.8, RHO_HALF, 0.9, 0.95, 0.98, 1.0]
CONFIGS = ["education", "sex", "age", "race", "marital"]
DEPLOY = range(1981, 2026)
REPS, REPS_H = 200, 100
B_GRID = [25, 50, 100, 250, 2000]
H_GRID = [1, 3, 5, 10]
H_FROM = 1986

USECOLS = ["YEAR", "SERIAL", "MISH", "ASECOVERP", "HFLAG", "CPI99", "AGE", "SEX",
           "RACE", "HISPAN", "MARST", "EDUC", "CLASSWKR", "WKSWORK1", "UHRSWORKLY",
           "INCWAGE", "QINCWAGE", "QOINCWAGE", "QINCLONG", "SRCEARN"]


def load(path: Path, rng) -> pd.DataFrame:
    d = pd.read_csv(path, usecols=lambda c: c in USECOLS)
    d = d[(d.ASECOVERP.fillna(0) == 0) & d.MISH.between(1, 4)]
    d = d[~((d.YEAR == 2014) & (d.HFLAG == 1))]
    d = d[d.AGE.between(18, 64) & d.CLASSWKR.between(20, 28) & (d.CLASSWKR != 26)]
    d = d[(d.WKSWORK1 >= 50) & (d.UHRSWORKLY >= 35) & (d.UHRSWORKLY < 999)]
    d = d[(d.INCWAGE > 0) & (d.INCWAGE < 99_999_990)]
    early = d.YEAR <= 1987
    ok_early = early & (d.QINCWAGE == 0)
    ok_late = ~early & (d.QOINCWAGE == 0) & ((d.SRCEARN != 1) | (d.QINCLONG == 0))
    d = d[ok_early | ok_late]
    d = d.sample(frac=1, random_state=rng.integers(1 << 31)).drop_duplicates(["YEAR", "SERIAL"])

    real = np.minimum(d.INCWAGE * d.CPI99, CAP)
    y = np.clip(np.log(real / (d.WKSWORK1 * d.UHRSWORKLY)), Y_LO, Y_HI)
    pre92 = d.YEAR < 1992
    e = d.EDUC
    educ = np.select(
        [e.isin([0, 1, 999]),
         (pre92 & (e <= 60)) | (~pre92 & (e <= 71)),
         (pre92 & e.isin([72, 73])) | (~pre92 & (e == 73)),
         e.between(80, 100), e.isin([110, 111]), e.between(120, 125)],
        [-1, 0, 1, 2, 3, 4], -1)
    hisp = d.HISPAN.between(100, 612)
    race = np.select([hisp, d.RACE == 100, d.RACE == 200], [2, 0, 1], 3)
    marital = np.select([d.MARST.isin([1, 2]), d.MARST == 6], [0, 2], 1)
    out = pd.DataFrame({"t": d.YEAR - 1, "y": y, "educ": educ, "sex": d.SEX - 1,
                        "age": d.AGE, "race": race, "marital": marital})
    return out[out.educ >= 0].reset_index(drop=True)


def designs(df: pd.DataFrame) -> list[np.ndarray]:
    one = np.ones((len(df), 1))

    def dummies(v, k):
        return (v.to_numpy()[:, None] == np.arange(1, k)[None, :]).astype(float)

    a = (df.age.to_numpy() - 40) / 10
    return [np.hstack([one, dummies(df.educ, 5)]),
            np.hstack([one, dummies(df.sex, 2)]),
            np.column_stack([one, a, a ** 2]),
            np.hstack([one, dummies(df.race, 4)]),
            np.hstack([one, dummies(df.marital, 3)])]


def fit(X, y):
    return np.linalg.lstsq(X, y, rcond=None)[0]


def loss(X, y, beta):
    return float(np.mean((np.clip(X @ beta, Y_LO, Y_HI) - y) ** 2))


def weights(K, rho):
    w = rho ** np.arange(K - 1, -1, -1, dtype=float) if rho > 0 else np.eye(K)[-1]
    return w / w.sum()


def precheck(df: pd.DataFrame, rng) -> dict[int, str]:
    best = {}
    for t, g in df.groupby("t"):
        half = rng.random(len(g)) < 0.5
        Xs, y = designs(g), g.y.to_numpy()
        losses = [loss(X[~half], y[~half], fit(X[half], y[half])) for X in Xs]
        best[int(t)] = CONFIGS[int(np.argmin(losses))]
    return best


def deployment_risk(full: dict, start: int, origins: list[int]) -> dict[int, np.ndarray]:
    R = {}
    for T1 in origins:
        win = range(T1 - H, T1)
        s = np.concatenate([np.full(len(full[t][1]), len(full[t][1]) ** -0.5) for t in win])
        y = np.concatenate([full[t][1] for t in win])
        R[T1] = np.array([
            loss(full[T1][0][j], full[T1][1],
                 fit(np.vstack([full[t][0][j] for t in win]) * s[:, None], y * s))
            for j in range(len(CONFIGS))])
    return R


def run(df: pd.DataFrame, start: int, b: int, reps: int, rng) -> tuple[list[int], dict]:
    df = df[df.t >= start]
    years = np.arange(start, max(DEPLOY))
    by_year = {t: g for t, g in df.groupby("t")}
    full = {t: (designs(g), g.y.to_numpy()) for t, g in by_year.items()}
    origins = [t for t in DEPLOY if t - start >= H + M_VAL]
    R = deployment_risk(full, start, origins)
    regret = {rho: np.empty((reps, len(origins))) for rho in RHOS}
    for r in range(reps):
        sub = {t: by_year[t].sample(b, replace=True, random_state=rng.integers(1 << 31)) for t in years}
        Xy = {t: (designs(sub[t]), sub[t].y.to_numpy()) for t in years}
        n = len(years)
        S = np.empty((n - H, len(CONFIGS)))
        for k in range(n - H):
            tr, va = years[k:k + H], years[k + H]
            for j in range(len(CONFIGS)):
                X = np.vstack([Xy[t][0][j] for t in tr])
                y = np.concatenate([Xy[t][1] for t in tr])
                S[k, j] = loss(Xy[va][0][j], Xy[va][1], fit(X, y))
        for i, T1 in enumerate(origins):
            K = T1 - start - H
            for rho in RHOS:
                regret[rho][r, i] = R[T1][np.argmin(weights(K, rho) @ S[:K])] - R[T1].min()
    return origins, regret


def main():
    path = Path(sys.argv[1]) if len(sys.argv) > 1 else sorted((ROOT / "data").glob("cps_*.csv"))[-1]
    rng = np.random.default_rng(0)
    df = load(path, rng)
    counts = df.groupby("t").size()
    best = precheck(df, rng)
    print("eligible workers per year: min", counts.min(), "median", int(counts.median()))
    print("best configuration by year:", best)
    (OUT / "cps_precheck.json").write_text(json.dumps({"counts": counts.to_dict(), "best": best}, indent=1))
    if "--figure" in sys.argv:
        figure(json.loads((OUT / "cps_results.json").read_text()))
        return
    if "--compare" not in sys.argv:
        return
    global H
    res = {"by_year": {}, "by_b": {}, "by_h": {}}
    for b in B_GRID:
        origins, reg = run(df, 1975, b, REPS, rng)
        per_rep = {rho: v.mean(1) for rho, v in reg.items()}
        res["by_b"][str(b)] = {f"{rho:.4g}": summ(v) for rho, v in per_rep.items()}
        print(f"B={b:5d}", "  ".join(f"{rho:.2g}:{m:.4f}" for rho, (m, _) in
                                     zip(RHOS, res["by_b"][str(b)].values())), flush=True)
        if b == B:
            res["by_year"] = {"origins": origins, **{
                f"{rho:.4g}": [summ(reg[rho][:, i]) for i in range(len(origins))]
                for rho in (1.0, RHO_HALF, 0.0)}}
    for h in H_GRID:
        H = h
        for b in (50, B):
            origins, reg = run(df, 1975, b, REPS_H, rng)
            keep = [i for i, t in enumerate(origins) if t >= H_FROM]
            res["by_h"][f"{h},{b}"] = {f"{rho:.4g}": float(v[:, keep].mean()) for rho, v in reg.items()}
            print(f"h={h:2d} B={b:4d}", "  ".join(f"{rho:.2g}:{m:.4f}" for rho, m in
                                                 zip(RHOS, res["by_h"][f"{h},{b}"].values())), flush=True)
    H = 5
    (OUT / "cps_results.json").write_text(json.dumps(res, indent=1))
    figure(res)


def summ(v):
    v = np.asarray(v)
    return float(v.mean()), float(v.std(ddof=1) / np.sqrt(v.size))


def figure(res):
    import matplotlib
    matplotlib.use("Agg")
    matplotlib.rcParams["pdf.fonttype"] = 42
    import matplotlib.pyplot as plt

    fig, ax = plt.subplots(1, 2, figsize=(9, 3.4))
    yr = res["by_year"]
    shown = [i for i, t in enumerate(yr["origins"]) if t <= 1995]
    years = [yr["origins"][i] for i in shown]
    for (key, name), mk in zip([("1", "equal weights"), (f"{RHO_HALF:.4g}", r"half-life, $\rho = 2^{-1/5}$"),
                                ("0", "last fold only")], "osd"):
        m = [yr[key][i][0] for i in shown]
        se = [yr[key][i][1] for i in shown]
        ax[0].errorbar(years, m, yerr=se, marker=mk, ms=4, capsize=2, label=name)
    ax[0].axvline(1982.5, color="0.5", ls="--", lw=0.8)
    ax[0].set_xlabel("deployment year")
    ax[0].set_ylabel(r"$\mathcal{R}(\hat\lambda) - \mathcal{R}(\lambda^\star)$")
    ax[0].set_title(f"(a) By deployment year, $B_t = {B}$", fontsize=10)
    ax[0].legend(frameon=False, fontsize=8)
    by_b = [res["by_b"][str(b)] for b in B_GRID]
    for (key, name), mk in zip([("1", "equal weights"), (f"{RHO_HALF:.4g}", r"half-life, $\rho = 2^{-1/5}$"),
                                ("0", "last fold only")], "osd"):
        ax[1].errorbar(B_GRID, [d[key][0] for d in by_b], yerr=[d[key][1] for d in by_b],
                       marker=mk, ms=4, capsize=2, label=name)
    ax[1].plot(B_GRID, [min(v[0] for v in d.values()) for d in by_b], color="0.5", ls="--", lw=0.8,
               label=r"best $\rho$ in hindsight")
    ax[1].set_xscale("log")
    ax[1].set_yscale("log")
    ax[1].set_xticks(B_GRID, [str(b) for b in B_GRID])
    ax[1].minorticks_off()
    ax[1].set_xlabel("workers per year $B_t$")
    ax[1].set_title("(b) Mean over deployment years 1981\u20132025", fontsize=10)
    ax[1].legend(frameon=False, fontsize=8)
    for a in ax:
        a.spines[["top", "right"]].set_visible(False)
    fig.tight_layout()
    fig.savefig(ROOT / "writing_sample" / "figures" / "cps_application.pdf")


if __name__ == "__main__":
    main()


==> anc/cps_precheck.json <==
{
 "counts": {
  "1975": 9714,
  "1976": 12632,
  "1977": 11612,
  "1978": 11972,
  "1979": 14714,
  "1980": 14044,
  "1981": 12607,
  "1982": 12437,
  "1983": 12432,
  "1984": 12710,
  "1985": 12913,
  "1986": 12756,
  "1987": 13832,
  "1988": 13322,
  "1989": 14194,
  "1990": 13972,
  "1991": 13638,
  "1992": 13595,
  "1993": 12675,
  "1994": 13084,
  "1995": 11239,
  "1996": 11450,
  "1997": 11483,
  "1998": 11467,
  "1999": 11504,
  "2000": 10978,
  "2001": 13138,
  "2002": 12919,
  "2003": 12354,
  "2004": 12196,
  "2005": 12839,
  "2006": 12767,
  "2007": 12461,
  "2008": 12530,
  "2009": 11878,
  "2010": 11749,
  "2011": 11963,
  "2012": 11554,
  "2013": 8109,
  "2014": 11149,
  "2015": 10302,
  "2016": 10399,
  "2017": 10129,
  "2018": 10845,
  "2019": 9088,
  "2020": 8441,
  "2021": 8769,
  "2022": 8602,
  "2023": 8803,
  "2024": 8107,
  "2025": 7962
 },
 "best": {
  "1975": "sex",
  "1976": "sex",
  "1977": "sex",
  "1978": "sex",
  "1979": "sex",
  "1980": "sex",
  "1981": "sex",
  "1982": "sex",
  "1983": "education",
  "1984": "education",
  "1985": "education",
  "1986": "education",
  "1987": "education",
  "1988": "education",
  "1989": "education",
  "1990": "education",
  "1991": "education",
  "1992": "education",
  "1993": "education",
  "1994": "education",
  "1995": "education",
  "1996": "education",
  "1997": "education",
  "1998": "education",
  "1999": "education",
  "2000": "education",
  "2001": "education",
  "2002": "education",
  "2003": "education",
  "2004": "education",
  "2005": "education",
  "2006": "education",
  "2007": "education",
  "2008": "education",
  "2009": "education",
  "2010": "education",
  "2011": "education",
  "2012": "education",
  "2013": "education",
  "2014": "education",
  "2015": "education",
  "2016": "education",
  "2017": "education",
  "2018": "education",
  "2019": "education",
  "2020": "education",
  "2021": "education",
  "2022": "education",
  "2023": "education",
  "2024": "education",
  "2025": "education"
 }
}

==> anc/cps_results.json <==
{
 "by_year": {
  "origins": [
   1981,
   1982,
   1983,
   1984,
   1985,
   1986,
   1987,
   1988,
   1989,
   1990,
   1991,
   1992,
   1993,
   1994,
   1995,
   1996,
   1997,
   1998,
   1999,
   2000,
   2001,
   2002,
   2003,
   2004,
   2005,
   2006,
   2007,
   2008,
   2009,
   2010,
   2011,
   2012,
   2013,
   2014,
   2015,
   2016,
   2017,
   2018,
   2019,
   2020,
   2021,
   2022,
   2023,
   2024,
   2025
  ],
  "1": [
   [
    0.00015947691865497048,
    0.00011262406111046227
   ],
   [
    0.0,
    0.0
   ],
   [
    0.004571234574029415,
    0.0
   ],
   [
    0.007478572214852985,
    0.0
   ],
   [
    0.009183861127909292,
    0.00010424769623066632
   ],
   [
    0.008957589008560226,
    0.00018081079653851315
   ],
   [
    0.011942933121714844,
    0.0005101541217702972
   ],
   [
    0.006690847961223098,
    0.000639809678318051
   ],
   [
    0.0015785762318943366,
    0.0003942946126355432
   ],
   [
    0.00029494758949323964,
    0.00020803476195604297
   ],
   [
    0.0,
    0.0
   ],
   [
    0.0,
    0.0
   ],
   [
    0.0,
    0.0
   ],
   [
    0.0,
    0.0
   ],
   [
    0.0,
    0.0
   ],
   [
    0.0,
    0.0
   ],
   [
    0.0,
    0.0
   ],
   [
    0.0,
    0.0
   ],
   [
    0.0,
    0.0
   ],
   [
    0.0,
    0.0
   ],
   [
    0.0,
    0.0
   ],
   [
    0.0,
    0.0
   ],
   [
    0.0,
    0.0
   ],
   [
    0.0,
    0.0
   ],
   [
    0.0,
    0.0
   ],
   [
    0.0,
    0.0
   ],
   [
    0.0,
    0.0
   ],
   [
    0.0,
    0.0
   ],
   [
    0.0,
    0.0
   ],
   [
    0.0,
    0.0
   ],
   [
    0.0,
    0.0
   ],
   [
    0.0,
    0.0
   ],
   [
    0.0,
    0.0
   ],
   [
    0.0,
    0.0
   ],
   [
    0.0,
    0.0
   ],
   [
    0.0,
    0.0
   ],
   [
    0.0,
    0.0
   ],
   [
    0.0,
    0.0
   ],
   [
    0.0,
    0.0
   ],
   [
    0.0,
    0.0
   ],
   [
    0.0,
    0.0
   ],
   [
    0.0,
    0.0
   ],
   [
    0.0,
    0.0
   ],
   [
    0.0,
    0.0
   ],
   [
    0.0,
    0.0
   ]
  ],
  "0.8706": [
   [
    0.00015947691865497048,
    0.00011262406111046227
   ],
   [
    0.0,
    0.0
   ],
   [
    0.004571234574029415,
    0.0
   ],
   [
    0.007478572214852985,
    0.0
   ],
   [
    0.00871289389058061,
    0.000175871574706757
   ],
   [
    0.006585038406292923,
    0.0003202228414613216
   ],
   [
    0.004720603760557207,
    0.0005178711967650706
   ],
   [
    0.0005148839226091207,
    0.00020869726690436543
   ],
   [
    7.433021734841643e-05,
    7.433021734841643e-05
   ],
   [
    0.0,
    0.0
   ],
   [
    0.0,
    0.0
   ],
   [
    0.0,
    0.0
   ],
   [
    0.0,
    0.0
   ],
   [
    0.0,
    0.0
   ],
   [
    0.0,
    0.0
   ],
   [
    0.0,
    0.0
   ],
   [
    0.0,
    0.0
   ],
   [
    0.0,
    0.0
   ],
   [
    0.0,
    0.0
   ],
   [
    0.0,
    0.0
   ],
   [
    0.0,
    0.0
   ],
   [
    0.0,
    0.0
   ],
   [
    0.0,
    0.0
   ],
   [
    0.0,
    0.0
   ],
   [
    0.0,
    0.0
   ],
   [
    0.0,
    0.0
   ],
   [
    0.0,
    0.0
   ],
   [
    0.0,
    0.0
   ],
   [
    0.0,
    0.0
   ],
   [
    0.0,
    0.0
   ],
   [
    0.0,
    0.0
   ],
   [
    0.0,
    0.0
   ],
   [
    0.0,
    0.0
   ],
   [
    0.0,
    0.0
   ],
   [
    0.0,
    0.0
   ],
   [
    0.0,
    0.0
   ],
   [
    0.0,
    0.0
   ],
   [
    0.0,
    0.0
   ],
   [
    0.0,
    0.0
   ],
   [
    0.0,
    0.0
   ],
   [
    0.0,
    0.0
   ],
   [
    0.0,
    0.0
   ],
   [
    0.0,
    0.0
   ],
   [
    0.0,
    0.0
   ],
   [
    0.0,
    0.0
   ]
  ],
  "0": [
   [
    0.00015947691865497048,
    0.00011262406111046227
   ],
   [
    9.129294952985534e-05,
    6.439146377273175e-05
   ],
   [
    0.004250933354074031,
    9.444882927524875e-05
   ],
   [
    0.0016738308795379547,
    0.0002236830990760047
   ],
   [
    0.0015656924169154404,
    0.00023810041915157398
   ],
   [
    0.002374376723927175,
    0.0002548392991963394
   ],
   [
    0.0009142985015839832,
    0.00022890597354220104
   ],
   [
    0.0013839803083307489,
    0.00031196280320948774
   ],
   [
    0.00025610657859297006,
    0.00014959470660253852
   ],
   [
    0.00010345866785246932,
    0.00010345866785246933
   ],
   [
    0.0,
    0.0
   ],
   [
    0.0,
    0.0
   ],
   [
    0.0,
    0.0
   ],
   [
    0.00012169431621709303,
    0.00012169431621709303
   ],
   [
    0.0,
    0.0
   ],
   [
    0.0,
    0.0
   ],
   [
    0.0,
    0.0
   ],
   [
    0.0,
    0.0
   ],
   [
    0.0,
    0.0
   ],
   [
    0.0,
    0.0
   ],
   [
    0.0,
    0.0
   ],
   [
    0.0,
    0.0
   ],
   [
    0.0,
    0.0
   ],
   [
    0.0,
    0.0
   ],
   [
    0.0,
    0.0
   ],
   [
    0.0,
    0.0
   ],
   [
    0.0,
    0.0
   ],
   [
    0.0,
    0.0
   ],
   [
    0.0,
    0.0
   ],
   [
    0.0,
    0.0
   ],
   [
    0.0,
    0.0
   ],
   [
    0.0,
    0.0
   ],
   [
    0.0,
    0.0
   ],
   [
    0.0,
    0.0
   ],
   [
    0.0,
    0.0
   ],
   [
    0.0,
    0.0
   ],
   [
    0.0,
    0.0
   ],
   [
    0.0,
    0.0
   ],
   [
    0.0,
    0.0
   ],
   [
    0.0,
    0.0
   ],
   [
    0.0,
    0.0
   ],
   [
    0.0,
    0.0
   ],
   [
    0.0,
    0.0
   ],
   [
    0.0,
    0.0
   ],
   [
    0.0,
    0.0
   ]
  ]
 },
 "by_b": {
  "25": {
   "0": [
    0.017152889505113997,
    0.0002318662957131069
   ],
   "0.5": [
    0.010356399670164947,
    0.0002760267947735217
   ],
   "0.7": [
    0.007044047047087727,
    0.0002704670654061873
   ],
   "0.8": [
    0.005731317055488442,
    0.0002735212249499159
   ],
   "0.8706": [
    0.005277086862786282,
    0.00027161627315646877
   ],
   "0.9": [
    0.005246061813959835,
    0.0002785857980946483
   ],
   "0.95": [
    0.005676458364214107,
    0.00032353961253643067
   ],
   "0.98": [
    0.006340470340782119,
    0.00038294568039760104
   ],
   "1": [
    0.007149464944823643,
    0.00045701339946638937
   ]
  },
  "50": {
   "0": [
    0.01129602987663238,
    0.0001948452815964197
   ],
   "0.5": [
    0.0050206567145560975,
    0.00017340694140841563
   ],
   "0.7": [
    0.003238424572673297,
    0.00013738253917850986
   ],
   "0.8": [
    0.0029094578257327698,
    0.00013495661391874604
   ],
   "0.8706": [
    0.002959726602046069,
    0.00014925463967499234
   ],
   "0.9": [
    0.003096609076129186,
    0.00015879272727678328
   ],
   "0.95": [
    0.0034362136665721838,
    0.00018577053176916487
   ],
   "0.98": [
    0.003816515010505339,
    0.00021006963974097188
   ],
   "1": [
    0.004136981719812381,
    0.0002345768209540032
   ]
  },
  "100": {
   "0": [
    0.005862342806106613,
    0.00012974464061126602
   ],
   "0.5": [
    0.0022410987016772232,
    9.49278009034299e-05
   ],
   "0.7": [
    0.0018115170362974981,
    8.99500149443305e-05
   ],
   "0.8": [
    0.0017947002501181569,
    9.402762629651503e-05
   ],
   "0.8706": [
    0.0018695936459859957,
    9.826467097789456e-05
   ],
   "0.9": [
    0.0019384693216771942,
    0.00010530215584000727
   ],
   "0.95": [
    0.0021659006036844545,
    0.0001196382837697455
   ],
   "0.98": [
    0.0023359184107200775,
    0.0001330959538200761
   ],
   "1": [
    0.002500549429440234,
    0.00014204659141604624
   ]
  },
  "250": {
   "0": [
    0.002027100617952117,
    6.360032497056203e-05
   ],
   "0.5": [
    0.000924057822663715,
    3.951600213876634e-05
   ],
   "0.7": [
    0.0009211233737507368,
    4.0857028990459907e-05
   ],
   "0.8": [
    0.0010042169701578792,
    4.452794652960091e-05
   ],
   "0.8706": [
    0.0011213625481878773,
    4.856640654928241e-05
   ],
   "0.9": [
    0.0012113346164249156,
    5.293922163228822e-05
   ],
   "0.95": [
    0.00138538858937593,
    6.17027911937865e-05
   ],
   "0.98": [
    0.0015915448082935845,
    7.21748777088734e-05
   ],
   "1": [
    0.0016847731151056538,
    7.790349433683761e-05
   ]
  },
  "2000": {
   "0": [
    0.00028655870256037095,
    1.4136871568606469e-05
   ],
   "0.5": [
    0.00034592730087934715,
    1.357613013214305e-05
   ],
   "0.7": [
    0.0004785481735799246,
    1.3875592332476911e-05
   ],
   "0.8": [
    0.0005922724067389123,
    1.6373854009868107e-05
   ],
   "0.8706": [
    0.0007292674201094589,
    1.9313760757320024e-05
   ],
   "0.9": [
    0.0007927347736155436,
    2.055014958455462e-05
   ],
   "0.95": [
    0.0009367071840330829,
    2.3716623491370503e-05
   ],
   "0.98": [
    0.001050690979498207,
    2.7610535704553964e-05
   ],
   "1": [
    0.0011301786388518312,
    2.9501773818248483e-05
   ]
  }
 },
 "by_h": {
  "1,50": {
   "0": 0.01764521684255496,
   "0.5": 0.011292852256397014,
   "0.7": 0.00847293638415815,
   "0.8": 0.007643682844970261,
   "0.8706": 0.007856288694468958,
   "0.9": 0.008331434494872938,
   "0.95": 0.010239640847842976,
   "0.98": 0.01283373992783083,
   "1": 0.01594165246756816
  },
  "1,2000": {
   "0": 0.00016230862196658601,
   "0.5": 7.185711075982609e-05,
   "0.7": 0.00015168804522370036,
   "0.8": 0.00039618675592945264,
   "0.8706": 0.0007649925269910275,
   "0.9": 0.0009827356107951588,
   "0.95": 0.0015099437891141893,
   "0.98": 0.0019557796427759826,
   "1": 0.0023948268597438834
  },
  "3,50": {
   "0": 0.012838595799840966,
   "0.5": 0.005870346583911941,
   "0.7": 0.0033557046516212237,
   "0.8": 0.002690334019674836,
   "0.8706": 0.002791722229691762,
   "0.9": 0.0029848574800452094,
   "0.95": 0.0036461322532396786,
   "0.98": 0.004198510134082509,
   "1": 0.004749911750935838
  },
  "3,2000": {
   "0": 0.00015095485339248677,
   "0.5": 2.8288991291550047e-05,
   "0.7": 7.383264474528898e-05,
   "0.8": 0.00023147204786079533,
   "0.8706": 0.0005009327340464988,
   "0.9": 0.0006095112386995229,
   "0.95": 0.000965917566812538,
   "0.98": 0.0012096058123904534,
   "1": 0.0014615762473025936
  },
  "5,50": {
   "0": 0.011793075432847784,
   "0.5": 0.004643497898771996,
   "0.7": 0.0026144561574578925,
   "0.8": 0.002094857366701245,
   "0.8706": 0.0022478042204224905,
   "0.9": 0.002331879386641465,
   "0.95": 0.0027594679583671936,
   "0.98": 0.003040293325319955,
   "1": 0.003361565723580824
  },
  "5,2000": {
   "0": 0.00012648897334382802,
   "0.5": 4.358393741463143e-05,
   "0.7": 8.18236509288451e-05,
   "0.8": 0.00016502336626019297,
   "0.8706": 0.0002993805575541992,
   "0.9": 0.0003806656176311446,
   "0.95": 0.0005657293179578761,
   "0.98": 0.0006902320802426187,
   "1": 0.0007542643999199579
  },
  "10,50": {
   "0": 0.011101628028047424,
   "0.5": 0.004473657482996774,
   "0.7": 0.002386628679703282,
   "0.8": 0.002007751304270909,
   "0.8706": 0.0019444669946236648,
   "0.9": 0.0019735052679198816,
   "0.95": 0.002019179625785656,
   "0.98": 0.0021028366967637676,
   "1": 0.0022150810734315332
  },
  "10,2000": {
   "0": 0.0001604337964875639,
   "0.5": 0.00014577882338697267,
   "0.7": 0.0001420794344742719,
   "0.8": 0.00014381728047333504,
   "0.8706": 0.0001418557375596974,
   "0.9": 0.0001418557375596974,
   "0.95": 0.00013815634864699662,
   "0.98": 0.00013815634864699662,
   "1": 0.00013815634864699662
  }
 }
}

==> anc/fold_weight_sim.py <==
"""Simulation of Section 5 (Figure 2).

Run: python sims/fold_weight_sim.py
"""

from __future__ import annotations

import json
from pathlib import Path

import numpy as np
import matplotlib

matplotlib.use("Agg")
matplotlib.rcParams["pdf.fonttype"] = 42
import matplotlib.pyplot as plt

J, RATE = 4, 0.05
H, B, CLIP = 5, 10, 3.0
T_GRID = [10, 20, 40, 80, 160, 320]
RHOS_A = {
    "equal weights": 1.0,
    r"decaying, $\rho = 0.8$": 0.8,
    "last fold only": 0.0,
    r"growing, $\rho = 1.25$": 1.25,
}
RHOS_B = [0.0, 0.5, 0.7, 0.8, 0.9, 0.95, 0.98, 1.0]
T_B = 160
REPS = 1000
OUT = Path(__file__).resolve().parent
FIG = OUT.parent / "writing_sample" / "figures"


def beta(age):
    c = np.maximum(1.0, J - RATE * np.asarray(age, dtype=float))
    return np.exp(-((np.arange(1, J + 1)[None, :] - c[:, None]) ** 2) / 2)


def sample(ages, n, rng):
    ages = np.repeat(np.asarray(ages), n)
    x = rng.uniform(-1, 1, (ages.size, J))
    y = (beta(ages) * x).sum(1) + rng.uniform(-1, 1, ages.size)
    return x, y


def fit_all(x, y):
    xm, ym = x.mean(-2, keepdims=True), y.mean(-1, keepdims=True)
    slope = ((x - xm) * (y - ym)[..., None]).sum(-2) / ((x - xm) ** 2).sum(-2)
    return ym - slope * xm[..., 0, :], slope


def loss_all(icpt, slope, x, y):
    pred = np.clip(icpt[..., None, :] + slope[..., None, :] * x, -CLIP, CLIP)
    return ((pred - y[..., None]) ** 2).mean(-2)


def population_risk(rng, n=1_000_000):
    xt, yt = sample(np.arange(1, H + 1), n // H, rng)
    xd, yd = sample([0], n, rng)
    return loss_all(*fit_all(xt, yt), xd, yd)


def fold_scores(T, rng):
    ages = T + 1 - np.arange(1, T + 1)
    x, y = sample(ages, B, rng)
    x, y = x.reshape(T, B, J), y.reshape(T, B)
    K = T - H
    idx = np.arange(K)[:, None] + np.arange(H)[None, :]
    xt = x[idx].reshape(K, H * B, J)
    yt = y[idx].reshape(K, H * B)
    return loss_all(*fit_all(xt, yt), x[H:H + K], y[H:H + K])


def weights(K, rho):
    w = rho ** np.arange(K - 1, -1, -1, dtype=float) if rho > 0 else np.eye(K)[-1]
    return w / w.sum()


def main():
    rng = np.random.default_rng(0)
    R = population_risk(rng)
    excess = R - R.min()

    sel_a = {name: {T: [] for T in T_GRID} for name in RHOS_A}
    sel_b = {rho: [] for rho in RHOS_B}
    for T in sorted(set(T_GRID) | {T_B}):
        for _ in range(REPS):
            S = fold_scores(T, rng)
            K = S.shape[0]
            if T in T_GRID:
                for name, rho in RHOS_A.items():
                    sel_a[name][T].append(excess[np.argmin(weights(K, rho) @ S)])
            if T == T_B:
                for rho in RHOS_B:
                    sel_b[rho].append(excess[np.argmin(weights(K, rho) @ S)])

    def summ(v):
        v = np.asarray(v)
        return float(v.mean()), float(v.std(ddof=1) / np.sqrt(v.size))

    res = {
        "R": R.tolist(),
        "panel_a": {n: {T: summ(v) for T, v in d.items()} for n, d in sel_a.items()},
        "panel_b": {rho: summ(v) for rho, v in sel_b.items()},
    }
    (OUT / "fold_weight_sim_results.json").write_text(json.dumps(res, indent=1))

    FIG.mkdir(exist_ok=True)
    fig, ax = plt.subplots(1, 2, figsize=(9, 3.4), sharey=True)
    for (name, d), mk in zip(res["panel_a"].items(), "osd^"):
        m = [d[T][0] for T in T_GRID]
        se = [d[T][1] for T in T_GRID]
        ax[0].errorbar(T_GRID, m, yerr=se, marker=mk, ms=4, capsize=2, label=name)
    for a in ax:
        a.axhline(excess.max(), color="0.5", ls="--", lw=0.8)
    ax[0].text(T_GRID[0], excess.max() * 0.98, "worst configuration", color="0.4",
               fontsize=8, va="top")
    ax[0].set_xscale("log", base=2)
    ax[0].set_xticks(T_GRID, [str(T) for T in T_GRID])
    ax[0].set_xlabel("record length $T$")
    ax[0].set_ylabel(r"$\mathcal{R}(\hat\lambda) - \mathcal{R}(\lambda^\star)$")
    ax[0].set_title("(a) Adding older history", fontsize=10)
    ax[0].legend(frameon=False, fontsize=8, loc="center right")
    m = [res["panel_b"][r][0] for r in RHOS_B]
    se = [res["panel_b"][r][1] for r in RHOS_B]
    ax[1].errorbar(range(len(RHOS_B)), m, yerr=se, marker="o", ms=4, capsize=2, color="k")
    ax[1].set_xticks(range(len(RHOS_B)), [f"{r:g}" for r in RHOS_B])
    ax[1].set_xlabel(r"decay $\rho$ (0 = last fold, 1 = equal)")
    ax[1].set_title(f"(b) Decay rate, $T = {T_B}$", fontsize=10)
    for a in ax:
        a.spines[["top", "right"]].set_visible(False)
    fig.tight_layout()
    fig.savefig(FIG / "fold_weight_sim.pdf")
    print("R =", np.round(R, 4))
    for n, d in res["panel_a"].items():
        print(f"{n:28s}", "  ".join(f"{d[T][0]:.4f}" for T in T_GRID))
    print("rho:", "  ".join(f"{r:g}:{res['panel_b'][r][0]:.4f}" for r in RHOS_B))


if __name__ == "__main__":
    main()


==> anc/fold_weight_sim_results.json <==
{
 "R": [
  0.7958208880740364,
  0.7905106177217099,
  0.675090054293361,
  0.4626587448783914
 ],
 "panel_a": {
  "equal weights": {
   "10": [
    0.023063312250597393,
    0.002100497150791881
   ],
   "20": [
    0.054594846519647175,
    0.002936951336015671
   ],
   "40": [
    0.20744837855243872,
    0.0010356709854706298
   ],
   "80": [
    0.310903008748609,
    0.001341030712785423
   ],
   "160": [
    0.33316214319564497,
    0.0
   ],
   "320": [
    0.33316214319564497,
    0.0
   ]
  },
  "decaying, $\\rho = 0.8$": {
   "10": [
    0.02244442813979421,
    0.0020939044819105403
   ],
   "20": [
    0.01975611177559217,
    0.0019520048831936526
   ],
   "40": [
    0.022305287488571808,
    0.0020603544934708626
   ],
   "80": [
    0.02379230665447659,
    0.0021195871414788846
   ],
   "160": [
    0.02081826832266702,
    0.001998260430557065
   ],
   "320": [
    0.019968543085007142,
    0.00196138932642383
   ]
  },
  "last fold only": {
   "10": [
    0.06633942543837501,
    0.0034795203067908343
   ],
   "20": [
    0.05996613754435157,
    0.003337447746705218
   ],
   "40": [
    0.06492852819463037,
    0.0034365962214591788
   ],
   "80": [
    0.06864430821982571,
    0.0035030616545961455
   ],
   "160": [
    0.06394993058886991,
    0.0034281071993660563
   ],
   "320": [
    0.06611211644464308,
    0.0034973008428698005
   ]
  },
  "growing, $\\rho = 1.25$": {
   "10": [
    0.0296724029302555,
    0.0023551495443458583
   ],
   "20": [
    0.13829278242914522,
    0.003203605198574921
   ],
   "40": [
    0.2866888616046337,
    0.0017887977446775477
   ],
   "80": [
    0.33312497130317864,
    1.4007400050338617e-05
   ],
   "160": [
    0.3331090404921217,
    1.6716736053751166e-05
   ],
   "320": [
    0.33311966103282636,
    1.4966998583792226e-05
   ]
  }
 },
 "panel_b": {
  "0.0": [
   0.06394993058886991,
   0.0034281071993660563
  ],
  "0.5": [
   0.02926063985851496,
   0.0023572938220698465
  ],
  "0.7": [
   0.020180974394422107,
   0.0019707061605272057
  ],
  "0.8": [
   0.02081826832266702,
   0.001998260430557065
  ],
  "0.9": [
   0.06479154937156573,
   0.0030944117674033883
  ],
  "0.95": [
   0.16486510592345818,
   0.0028152467897612976
  ],
  "0.98": [
   0.2676588915890808,
   0.0019830405744149272
  ],
  "1.0": [
   0.33316214319564497,
   0.0
  ]
 }
}
